The Field Substellar Mass Function Based on the Full-sky 20-pc Census of 525 L, T, and Y Dwarfs

We present final Spitzer trigonometric parallaxes for 361 L, T, and Y dwarfs. We combine these with prior studies to build a list of 525 known L, T, and Y dwarfs within 20 pc of the Sun, 38 of which are presented here for the first time. Using published photometry and spectroscopy as well as our own follow-up, we present an array of color-magnitude and color-color diagrams to further characterize census members, and we provide polynomial fits to the bulk trends. Using these characterizations, we assign each object a $T_{\rm eff}$ value and judge sample completeness over bins of $T_{\rm eff}$ and spectral type. Except for types $\ge$ T8 and $T_{\rm eff} <$ 600K, our census is statistically complete to the 20-pc limit. We compare our measured space densities to simulated density distributions and find that the best fit is a power law ($dN/dM \propto M^{-\alpha}$) with $\alpha = 0.6{\pm}0.1$. We find that the evolutionary models of Saumon & Marley correctly predict the observed magnitude of the space density spike seen at 1200K $< T_{\rm eff} <$ 1350K, believed to be caused by an increase in the cooling timescale across the L/T transition. Defining the low-mass terminus using this sample requires a more statistically robust and complete sample of dwarfs $\ge$Y0.5 and with $T_{\rm eff} <$ 400K. We conclude that such frigid objects must exist in substantial numbers, despite the fact that few have so far been identified, and we discuss possible reasons why they have largely eluded detection.

==> anc/Table10.txt <==
|ObjectName     |Spec    |SpcRef|OurPlx|Unc1|PubPlx|Unc2|PlxRef|d_J_W2|d_H_type|d_ch1_ch2|d_W2_W2|Final_d|Include|Note        |
|char           |char    |char  |real  |real|real  |real|char  |real  |real    |real     |real   |char   |char   |char        |
|               |        |      |mas   |mas |mas   |mas |      |pc    |pc      |pc       |pc     |pc     |       |            |
|               |null    |null  |null  |null|null  |null|null  |null  |null    |null     |null   |null   |null   |null        |
 CWISE 0027-0121 T9       T       54.2   7.9  null  null -      16.00    null     17.47     null    16.73     yes
 2MASS 0034-0706 L4.3     D       null  null  55.8  12.3 r       null   32.03      null     null    32.03      no
 CWISE 0043-3822 [T8.5]   T       38.1  15.7  null  null -       null    null     19.24     null    19.24     yes
 WISE  0048+2508 [T8.5]   m       null  null  null  null -      12.48    null     14.54     null    13.51     yes
 2MASS 0051-1544 L5       B       34.0   6.6  29.1   1.4 G       null    null      null     null    34.36      no
 2MASS 0103+1935 L6(o)    K       35.9   5.7  46.9   7.6 F       null    null      null     null    21.32      no see text
 CWISE 0115-4616 T6       T       null  null  null  null -      21.04   31.31     19.97     null    24.11      no
 CWISE 0119-4937 T7       T       null  null  null  null -      18.11   39.29     20.47     null    25.96      no
 CWISE 0119-4502 T8       T       null  null  null  null -      20.50   11.51     18.75     null    16.92     yes
 WISE  0132-5818 [T9]     m       27.2   7.3  null  null -      22.40    null     21.67     null    22.04      no
 WISE  0135+1715 T6       k       65.3  10.0  46.7   3.5 W       null    null      null     null    21.41      no
 WISE  0138-0322 T3       J       38.5   6.4  43.9   2.9 W       null    null      null     null    22.78      no
 CWISE 0143-7033 [T7.5]   T       null  null  null  null -      20.13    null     18.85     null    19.49     yes
 CWISE 0148-1048 [T8.5]   T        5.4  49.3  null  null -      14.22    null     15.73     null    14.98     yes
 CWISE 0150-4621 [T6]     T       null  null  null  null -       null    null     21.95     null    21.95      no
 CWISE 0153+6137 [T0]     T       null  null  null  null -       null    null      null    19.08    19.08     yes
 CWISE 0212+0531 [bkg]    T       24.7  16.3  null  null -       null    null      null     null     null      no see text
 CWISE 0217+0758 [T6.5]   T       null  null  null  null -       null    null      null    20.35    20.35      no
 CWISE 0238-1332 [>=Y1]   M       85.8  21.4  null  null -       null    null     17.99     null    17.99     yes
 WISE  0257-2655 [T9.5]   m       null  null  null  null -      21.68    null     20.68     null    21.18      no
 WISE  0259-0346 T5       G       null  null  null  null -       null    null     22.79     null    22.79      no   
 WISE  0305+3954 T6       J       28.9   4.3  27.8   2.0 W       null    null      null     null    35.97      no
 CWISE 0310-5733 T5       T       null  null  null  null -       null    null     23.96     null    23.96      no
 2MASS 0310-2756 L6.5     D       29.5   5.2  null  null -       null    null      null    19.94    19.94     yes
 WISE  0321-7347 T8       G       null  null  null  null -      21.49    null     20.84     null    21.16      no 
 SDSS  0325+0425 T5.5     b       28.3   4.8  44.0   3.2 W       null    null      null     null    22.73      no
 2MASS 0326-2102 L5betgam F       null  null  null  null -       null   30.94      null     null    30.49      no
 CWISE 0341+4715 [T1.5]   T       null  null  null  null -       null    null      null    21.43    21.43      no
 CWISE 0402-2651 [>=Y1]   M      116.4  20.5  null  null -       null    null     12.12     null    12.12     yes
 CWISE 0411+4714 [T7]     T       null  null  null  null -      16.39    null      null     null    16.39     yes
 WISE  0417+2415 T6       g       null  null  null  null -       null   11.90      null     null    11.90     yes
 CWISE 0423-4019 [bkg]    T      -11.7   6.9  null  null -       null    null      null     null     null      no see text
 CWISE 0424+0002 T9:      T       37.4  11.7  null  null -      19.60    null     17.98     null    18.79     yes see text
 2MASS 0425-4255 L8       S       null  null  null  null -       null    null      null    16.76    16.76     yes 
 CWISE 0433+1009 T8       T       null  null  null  null -      22.57    null     20.60     null    21.58      no
 CWISE 0442-3855 [bkg]    T      -12.4   4.9  null  null -      12.65    null     16.53     null     null      no see text
 CWISE 0514+2004 T0.5     T       null  null  null  null -       null    null      null    18.47    18.47     yes
 WISE  0525+6739 T6 pec   J       null  null  null  null -       null    null     20.91     null    20.91      no 
 CWISE 0601-5922 [T6.5]   T       null  null  null  null -       null    null     23.70     null    23.70      no
 CWISE 0601+1419 T2.5     T       null  null  null  null -       null   18.41      null     null    18.41     yes
 CWISE 0602-4035 T5.5     T       null  null  null  null -       null    null      null    23.90    23.90      no
 CWISE 0617+1945 [L6.5]   T       null  null  null  null -       null    null      null     null     7.52     yes see text
 CWISE 0620-3006 T2.5     T       null  null  null  null -       null   18.33      null     null    18.33     yes
 CWISE 0627-3730 T6.5     T       null  null  null  null -       null    null      null    24.48    24.48      no
 CWISE 0630-6002 T7       T       null  null  null  null -       null    null     22.27     null    22.27      no
 CWISE 0630-3717 [T7]     T       null  null  null  null -       null    null     20.77     null    20.77      no
 CWISE 0635-3225 [T9]     T       null  null  null  null -       null    null     20.05     null    20.05      no
 CWISE 0636-5424 [L9]     T       null  null  null  null -       null    null      null    23.52    23.52      no
 2MASS 0639-7418 L5(o)    C       null  null  50.8   7.5 r       null    null      null    21.67    21.67      no
 CWISE 0641-3123 [T6]     T       null  null  null  null -       null    null     23.41     null    23.41      no
 CWISE 0642+0423 [T7]     T       null  null  null  null -      24.19    null     24.45     null    24.32      no
 CWISE 0647-1600 T6       T       null  null  null  null -       null    null     20.41     null    20.41      no
 WISE  0733+7544 T6       G       null  null  null  null -       null    null     23.72     null    23.72      no 
 ULAS  0745+2332 T8.5     U      -12.3   3.4  null  null -       null    null      null     null    <19.4     yes see text
 CWISE 0749-6827 T8(pec?) T       null  null  null  null -       null    null     25.76     null    25.76      no
 CWISE 0756-6001 [T6.5]   T       null  null  null  null -       null    null     22.43     null    22.43      no
 CWISE 0758+5711 [T7]     T       null  null  null  null -      20.59    null     21.33     null    20.96      no
 CWISE 0804-0000 T4       T       null  null  null  null -       null    null      null    26.47    26.47      no
 CWISE 0805+5153 [T7.5]   T       null  null  null  null -      15.57    null      null     null    15.57     yes
 CWISE 0816+4828 [T6]     T       null  null  null  null -       null    null     24.57     null    24.57      no
 WISE  0830+2837 [>=Y1]   m       90.6  13.7  null  null -       null    null      8.24     null     8.24     yes see text
 CWISE 0845-3305 T7       T       null  null  null  null -      17.45    null      null     null    17.45     yes
 CWISE 0854-5020 [T6]     T       null  null  null  null -       null    null     21.09     null    21.09      no
 CWISE 0859+1525 [T8]     M       null  null  null  null -      17.46    null     20.13     null    18.79     yes
 CWISE 0859+5349 [Y0]     M       46.9  11.5  null  null -       null    null     18.58     null    18.58     yes
 WISE  0902+6708 L7 pec   T       null  null  null  null -       null   23.96      null     null    23.96      no
 CWISE 0911+2146 T9       T       null  null  null  null -      16.96    6.68     17.58     null    13.74     yes
 CWISE 0917-6344 L7       T       null  null  null  null -       null    null      null    16.08    16.08     yes
 CWISE 0925-4720 [Y0]     T       null  null  null  null -       null    null      null    10.72    10.72     yes
 CWISE 0938+0634 [Y0]     M       67.9  13.8  null  null -      18.79    null     18.78     null    18.78     yes
 CWISE 0938-8411 [T6.5]   T       null  null  null  null -      42.24    null     41.29     null    41.76      no
 CWISE 0940+5233 [>=Y1]   M       66.4  12.2  null  null -       null    null     13.34     null    13.34     yes
 CWISE 0949-1026 [T6]     T       null  null  null  null -       null    null      null    25.71    25.71      no
 CWISE 0953-0943 T5.5     T       null  null  null  null -       null   28.15     22.14     null    25.14      no
 CWISE 1008+2031 [T9.5]   T       37.1  15.1  null  null -      17.23    null     19.95     null    18.59     yes see text
 CWISE 1022+1455 [T8.5]   M       76.0  16.4  null  null -       null    null     25.69     null    25.69      no
 CWISE 1034+1612 [T7.5]   M       null  null  null  null -      19.49    null     18.88     null    19.19     yes
 WISE  1040+4503 [T7.5::] T       18.8   9.8  null  null -      23.68    null     23.34     null    23.51      no see text
 ULAS  1043+1048 T8       U       22.0   4.3  null  null -      25.59   18.41     25.40     null    23.13      no
 SDSS  1044+0429 L7       b       39.7   6.7  30.8   3.1 W       null    null      null     null    32.47      no
 CWISE 1047+5457 [Y0]     M       75.2  12.8  null  null -       null    null     21.62     null    21.62     yes see text
 CWISE 1102+3503 [T9]     m       null  null  null  null -      17.36    null     16.34     null    16.85     yes
 CFBDS 1118-0640 T2       R        1.4   5.2   9.9   0.2 g       null    null      null     null   101.01      no see text
 CWISE 1121-6232 [Y0]     T       null  null  null  null -       null    null      null    10.33    10.33     yes
 CWISE 1130-1158 sdT5?    T       null  null  null  null -      18.39   36.71     17.74     null    24.28      no see text
 CWISE 1138+7212 [T7.5]   T       40.7   7.1  null  null -      19.19    null     17.45     null    18.32     yes
 CWISE 1141-2110 T9:      T       31.5  52.5  null  null -      18.79    null     15.74     null    17.27     yes
 CWISE 1152-3741 T7       T       null  null  null  null -       null    null      null    22.28    22.28      no
 2MASS 1158+0435 sdL7     j       39.2   6.2  null  null -       null    null      null     null    >20.0      no see text
 Gaia  1159-3634 M9.5     T       null  null  50.4   0.3 G       null    null      null     null    19.84      no a
 CWISE 1205-1802 T8       T       null  null  null  null -      20.25    null     18.02     null    19.13     yes
 CWISE 1215+2701 [T7]     T       null  null  null  null -      21.75    null     22.69     null    22.22      no
 CWISE 1232+2257 [T8]     T       null  null  null  null -      25.93    null      null     null    25.93      no
 WISE  1257+7153 [>=Y1]   m       null  null  null  null -       null    null     16.60     null    16.60     yes
 CWISE 1308-0321 [T6]     T       null  null  null  null -       null    null      null    20.91    20.91      no
 CWISE 1315-4936 T3       T       null  null  null  null -       null    null      null    15.59    16.95     yes
 ULAS  1319+1209 T5 pec   u        7.8   6.5  null  null -       null    null      null     null    108?       no see text 
 Gaia 1331-6513  M9       T       null  null  62.4   0.2 G       null    null      null     null    16.02      no see text, a
 CWISE 1353-0037 [T7]     T       null  null  null  null -       null    null     29.86     null    29.86      no
 WISE  1355-8258 sdL5?    i       null  null    60    19 c       null    null      null    25.00    25.00      no see text
 CWISE 1359-4352 [Y0]     M       45.3  13.6  null  null -       null    null     21.89     null    21.89      no
 2MASS 1407+1241 L5       b       48.7   6.4  null  null -       null   25.74      null     null    25.74      no
 CWISE 1446-2317 [>=Y1]   M       95.6  13.9  null  null -       null    null     11.57     null    11.57     yes see text
 SDSS  1449+1147 T5       U       null  null  null  null -       null   40.63     24.91     null    32.77      no
 PSO   1457+4724 T7       W       49.4   7.5  49.5   2.9 W       null    null      null     null    20.20      no
 CWISE 1458+1734 [T8]     M        1.3   7.2  null  null -      23.22    null     21.22     null    22.22      no see text
 CWISE 1515-2157 [T6]     T       null  null  null  null -       null    null     26.61     null    26.61      no
 CWISE 1531-3306 [Y0]     T       null  null  null  null -      16.97    null      null     null    16.97     yes
 CWISE 1533+1753 [T8]     T       51.3   7.0  null  null -      18.45    null     19.15     null    18.80     yes
 WISE  1534-1043 [T5]     M       47.8  14.3  null  null -       null    null      null     null    >20?       no see text
 WISE  1544+5842 T7.5     G       61.2   8.2  49.1   1.9 W       null    null      null     null    20.37      no
 WISE  1619+1347 [bkg]    T       -9.1   4.3  null  null -       null    null      null     null    (bkg)      no see text
 CWISE 1630-0643 T5       T       null  null  null  null -       null    null      null    18.07    18.07     yes
 CWISE 1650+5652 T0       T       null  null  null  null -       null   14.68      null     null    14.68     yes
 CWISE 1726-4844 T2.5     T       null  null  null  null -       null   11.04      null     null    11.04     yes
 WISE  1729-7530 [T7]     m       35.7   5.7  null  null -       null    null     28.02     null    28.02      no
 CWISE 1749+5540 [T7]     T       null  null  null  null -       null    null     35.60     null    35.60      no
 CWISE 1755+2501 [T7]     T       null  null  null  null -      22.44    null     21.11     null    21.77      no
 CWISE 1756+5053 [T8.5]   T       null  null  null  null -       null    null     33.56     null    33.56      no
 CWISE 1758+5553 [T7]     T       null  null  null  null -      35.98    null     31.84     null    33.91      no
 Gaia  1807-0625 M9 pec   T       null  null  53.4   0.5 G       null    null      null     null    18.73      no a
 CWISE 1827+5645 [T9.5]   T       null  null  null  null -       null    null     20.55     null    20.55      no see text
 CWISE 1851-2452 [T4]     T       null  null  null  null -       null    null      null    20.99    20.99      no
 CWISE 1925+2901 [T8.5]   T       null  null  null  null -      13.77    null     12.50     null    13.13     yes
 CWISE 1938+3500 [T8]     T       null  null  null  null -       null    null     19.72     null    19.72     yes
 CWISE 1938+6636 [T5.5]   T       null  null  null  null -       null    null      null    21.66    21.66      no
 CWISE 1942+5348 [T8]     T       null  null  null  null -      26.92    null     27.37     null    27.14      no
 WISE  1952+7240 T4       J       null  null  null  null -       null   12.22     13.18     null    12.70     yes
 CWISE 1952-7300 [T2]     T       null  null  null  null -       null    null      null    23.47    23.47      no
 WISE  1954+6915 T5.5     G       null  null  null  null -       null    null     23.61     null    23.61      no
 WISE  1955-4415 [T6]     T       null  null  null  null -       null    null     24.55     null    24.55      no
 CWISE 2001-4136 T5       T       null  null  null  null -       null   22.95      null     null    22.95      no
 CWISE 2013-0326 [T7]     T       null  null  null  null -       null    null     23.86     null    23.86      no
 WISE  2018-1417 [T9]     m       47.3  11.0  null  null -      15.73    null     15.12     null    15.42     yes
 CWISE 2038-0649 [T9.5]   M       57.3  18.2  null  null -      26.87    null     18.87     null    22.87      no
 CWISE 2038-5701 [T8.5]   T       null  null  null  null -       null    null     27.67     null    27.67      no
 CWISE 2057-1704 [T8.5]   T       49.5  72.3  null  null -      19.77    null     19.42     null    19.60     yes
 CWISE 2058-5134 T0       T       null  null  null  null -       null    null      null     null    33.88      no see text
 CWISE 2100-2931 [T9.5]   M       43.8  18.0  null  null -      17.88    null     20.08     null    18.98     yes
 WISE  2114-1805 [T8]     m       59.0  10.7  null  null -      18.42    null     17.91     null    18.17     yes
 CWISE 2132+6901 [T8.5]   M       null  null  null  null -      16.13    null     19.45     null    17.79     yes
 CWISE 2138-3138 T8       T       null  null  null  null -      19.41    null     20.44     null    19.93     yes
 CWISE 2139+0427 [T9]     M       42.5  11.4  null  null -      20.62    null     21.37     null    20.99      no
 CWISE 2230+2549 [>=Y1]   M       71.3  16.0  null  null -       null    null     16.09     null    16.09     yes
 WISE  2243-1458 [Y0]     m       null  null  null  null -       null    null     14.65     null    14.65     yes
 WISE  2254-2652 [T9.5]   m       null  null  null  null -      16.25    null     15.52     null    15.88     yes
 CWISE 2301-6458 [T8.5]   M       null  null  null  null -      14.10    null     21.09     null    17.60     yes
 2MASS 2331-4718 T5       b       56.5   7.5  null  null -       null   14.42     15.33     null    14.87     yes
 2MASS 2344-0733 L6       D       29.2   9.5  37.8   0.7 G       null    null      null     null    26.46      no
 CWISE 2344-4755 T5.5     T       null  null  null  null -       null   16.73      null     null    16.73     yes
 CWISE 2354-8140 [T7]     T       null  null  null  null -      21.88    null     22.43     null    22.15      no
 CWISE 2355+3804 [Y0]     M       null  null  null  null -      22.67    null     17.92     null    20.30      no
 CWISE 2356-4814 [Y0.5]   M       null  null  null  null -      18.34    null     16.36     null    17.35     yes

		        
Note a: This object is excluded from our 20-pc L, T, and Y dwarf census because its type is earlier than L0.

Reference code for infrared spectral type. Values in brackets are estimates, and the types for 2MASS 0103+1935 and 2MASS 0639-7418 are based on optical spectra: 
(B) \citealt{burgasser2010}, 
(b) \citealt{burgasser2010b}, 
(C) \citealt{cruz2007},
(D) \citealt{bardalez2014}, 
(F) \citealt{faherty2016},
(G) \citealt{mace2013}, 
(g) \citealt{greco2019},
(i) \citealt{kirkpatrick2016},
(J) \citealt{kirkpatrick2011}, 
(j) \citealt{kirkpatrick2010},
(K) \citealt{kirkpatrick2000}, 
(k) \citealt{kirkpatrick2012}, 
(M) \citealt{meisner2020a}, 
(m) \citealt{meisner2020b},
(R) \citealt{reyle2014},
(S) \citealt{schneider2017},
(T) this paper,
(U) \citealt{burningham2013},
(u) \citealt{burningham2010},
(W) \citealt{best2015}.

Reference code for published parallax: 
(c) \citealt{theissen2020},
(F) \citealt{faherty2012},
(G) \citealt{gaia2018}, 
(g) \citealt{gaia2018} parallax for the primary is cited,
(r) \citealt{smart2018},
(W) \citealt{best2020}.


==> anc/Table14.txt <==
|Name                        |SpT |plx      |plxerr    |Teff|Tefferr|H_mag    |Herr    |Ref |
|char                        |real|real     |real      |int |int    |real     |real    |char|
|                            |    |mas      |mas       |K   |K      |mag      |mag     |    |
|null                        |null|null     |null      |null|null   |null     |null    |null|
 SDSS 0000+2554               14.5   70.8     1.9       1227     95  14.731     0.074   TTFT
 2MASS J00034227-2822410      -2.5   24.351     0.201   2871     76  12.376     0.028   FGFF
 BRI B0021-0214               -0.5   79.965     0.221   2390     80  11.084     0.022   FGFF
 2MASS 0034+0523              16.5  118.8     2.7        899     82  15.58     0.01     TTFT
 ULAS 0034-0052               18.5   68.7     1.4        583     75  18.49     0.04     TTKT
 2MASS 0036+1821               4.0  114.417     0.209   1869     64  11.59     0.03     TTFT
 Gl 27B (0039+2115)           18.0   89.789     0.058    793     35  16.72     0.03     TTFT
 2MASS 0050-3322              17.0   94.6     2.4        836     71  16.04     0.10     TTFT
 CFBDS 0059-0114              18.5  103.2     2.1        547     75  18.27     0.05     TTKT
 LHS 132 (0102-3737)          -2.0   87.868     0.116   2636     67  10.479     0.024   FGFF
 SDSS 0107+0041                6.0   64.13     4.51     1385     89  14.59     0.01     TTFT
 WISE 0146+4234A              19.0   51.7     2.0        330     75  21.66     0.12     TTKD
 WISE 0146+4234B              20.0   51.7     2.0        368     75  22.69     0.14     TTKD
 WISE 0148-7202               19.5   91.7     3.4        600     75  19.16     0.03     TTKT
 SDSS J015141.69+124429.6     11.0   46.73     3.37     1196     108 15.603     0.112   FJFF
 2MASS 0243-2453              16.0   93.62     3.63      972     83  15.39     0.03     TTFT
 LP 771-21 (0248-1651)        -2.0   44.551     0.147   2365     125 11.872     0.022   FGFF
 TVLM 831-161058 (0251+0047)  -2.0   28.364     0.235   2811     180 13.104     0.024   FGFF
 WISE 0254+0223               18.0  144.1     1.5        621     73  16.30     0.01     TTFT
 DENIS 0255-4700               9.0  205.327     0.255   1290     78  12.30     0.01     TTFT
 WISE 0304-2705               20.0   73.1     2.6        475     75  21.02     0.16     TTKT
 WISE 0313+7807               18.5  135.6     2.8        662     75  17.63     0.06     TTKT
 2MASS 0318-3421               6.5   74.1     4.6       1344     107 14.35     0.04     TTFT
 LP 412-31 (0320+1854)        -2.0   68.279     0.147   2586     42  11.066     0.022   FGFF
 WISE 0325-5044               18.0   35.6     2.0        575     75  19.42     0.03     TTKT
 2MASSI J0328426+230205        8.0   33.13     4.20     1466     121 15.547     0.124   FJFF
 LEHPM 3396 (0334-4953)       -1.0  112.636     0.092   2173     71  10.823     0.026   FGFF
 WISE 0335+4310               19.0   84.8     1.7        565     75  19.94     0.03     TTKT
 2MASP J0345432+254023         0.0   37.460     0.419   2213     60  13.211     0.030   FGFF
 2MASS 0348-6022              17.0  120.1     1.8        950     75  15.56     0.14     TTKT
 WISE 0350-5658               21.0  176.4     2.3        325     75  22.26     0.14     TTKT
 LHS 1604 (0351-0052)         -2.0   68.033     0.185   2810     60  10.609     0.022   FGFF
 WISE 0359-5401               20.0   73.6     2.0        400     75  22.03     0.11     TTKT
 WISE 0404-6420               19.0   44.8     2.2        575     75  19.97     0.03     TTKT
 WISE 0410+1502               20.0  151.3     2.0        420     75  19.90     0.04     TTKT
 2MASS 0415-0935              18.0  175.2     1.7        677     56  15.70     0.03     TTFT
 2MASSI J0428510-225323        0.5   37.884     0.406   2400     83  12.668     0.027   FGFF
 2MASS J04351612-1606574      -3.0   94.491     0.252   2795     39   9.779     0.026   FGFF
 2MASS 0439-2353               6.0   80.792     0.514   1290     82  13.41     0.03     TTFT 
 2MASS 0445-3048               2.0   61.969     0.184   1809     90  12.58     0.02     TTFT
 2MASSI J0451009-340214        0.5   45.802     0.172   2155     72  12.826     0.023   FGFF
 WISE 0458+6434A              18.5  106.7     2.8        765     75  17.81     0.13     TTKC
 WISE 0458+6434B              19.5  106.7     2.8        615     75  18.81     0.17     TTKC
 2MASS 0500+0330               4.0   76.209     0.357   1793     72  12.68     0.02     FGFF
 2MASS J05160945-0445499      15.5   44.50     6.50     1211     137 15.721     0.165   FJFF
 UGPS 0521+3640               18.5  122.2     1.6        625     75  17.28     0.04     TTKT
 2MASS 0523-1403               5.0   78.363     0.186   1939     68  12.22     0.02     TTFT
 WISE 0535-7500               21.0   68.7     2.0        475     75  23.34     0.34     TTKT
 SDSS 0539-0059                5.0   78.532     0.571   1659     74  13.10     0.03     TTFT
 2MASS 0559-1404              14.5   97.28      0.59    1301     75  13.64     0.03     TTFT
 2MASS 0624-4521               5.0   81.623     0.499   1501     85  13.34     0.03     TTFT
 2MASS 0641-4322               2.4   51.282     0.193   1927     120 12.94     0.03     TTFT
 WISE 0647-6232               21.0   99.5     1.7        355     75  23.31     0.17     TTKT
 DENIS-P J0652197-253450      -0.8   62.445     0.161   2231     60  12.020     0.022   TGFF
 Ruiz 207-61 (0707-4900)      -1.0   41.571     0.147   2151     114 12.538     0.030   FGFF
 WISE 0713-2917               20.0  109.3     2.1        482     75  20.19     0.08     TTKT
 UGPS 0722-0540               19.0  242.80     2.40      569     45  16.90     0.02     TTFT
 2MASS 0727+1710              17.0  112.50     0.90      845     71  15.67     0.03     TTFT
 WISE 0734-7157               20.0   74.5     1.7        450     75  21.07     0.07     TTKT
 SDSS 0742+2055               15.0   63.5     3.1        958     102 15.95     0.03     TTFT
 DENIS 0751-2530               1.1   56.569     0.156   2083     64  12.50     0.02     TTFT
 WD 0806-661B                 21.0   51.934     0.020    346     75  25.29     0.14     TTKT
 DENIS 0817-6155              16.0  191.530     0.603   1004     91  13.53     0.03     TTFT
 2MASS 0825+2115               7.0   93.19     0.59     1341     73  13.79     0.03     TTFT
 WISE 0825+2805               20.5  152.6     2.0        363     75  22.97     0.14     TTKT
 G 51-15 (0829+2646)          -3.5  279.290     0.135   2752     39   7.620     0.020   FGFF
 SDSS J083048.80+012831.1     14.5   43.10     6.10     1138     129 16.140     0.213   FJFF
 LHS 2021 (0830+0947)         -3.5   59.899     0.145   2599     119 11.165     0.021   FGFF
 SDSS 0830+4828                9.5   76.42     3.43     1258     97  14.40     0.03     TTFT
 2MASS 0835-0819               5.0  138.610     0.278   1754     112 11.94     0.02     TTFT
 WISE 0836-1859               18.0   44.2     2.2        765     75  18.79     0.26     TTKT
 2MASS 0847-1532               2.0   56.924     0.317   1794     81  12.63     0.03     TTFT
 LHS 2065 (0853-0329)         -1.0  115.304     0.113   2320     52  10.469     0.026   FGFF
 WISE 0855-0714               24.0  439.0     2.4        250     75  23.83     0.24     TTKT
 2MASS 0859-1949               8.0   71.22     3.54     1374     100 14.44     0.04     TTFT
 ULAS 0901-0306               17.5   62.6     2.6        670     75  18.49     0.13     TTKT 
 WISE 0943+3607               19.5   97.1     2.9        475     75  20.32     0.04     TTKT
 2MASS 0949-1545              11.5   42.22     2.69     1125     119 15.26     0.11     TTFT
 2MASS 1007-4555              15.5   72.64     2.80     1017     94  15.69     0.12     TTFT
 2MASS 1010-0406               5.0   57.7       3.6     1416     123 14.39     0.04     TTFT
 HD 89744B (1022+4114)         0.0   25.854     0.072   2183     65  14.022     0.033   FGFF
 2MASS 1036-3441               6.5   68.021     1.724   1368     131 14.45     0.04     TTFT
 2MASS 1047+2124              16.5   94.73      3.81     880     76  15.83     0.03     TTFT
 DENIS-P J104814.7-395606.1   -1.0  247.216     0.124   2307     51   8.905     0.044   FGFF
 Wolf 359 (1056+0700)         -4.0  413.13      1.27    2517     81   6.482     0.042   FWFF
 DENIS 1058-1548               3.0   54.647     0.521   1809     68  13.25     0.01     TTFT
 2MASS 1114-2618              17.5  179.20      1.40     669     55  16.04     0.02     TTFT
 WISE 1118+3125               18.5  114.487     0.432    560     75  18.15     0.06     TTKT
 WISE 1141-3326               20.0  104.0       2.9      425     75  null      null     TTK-
 2MASS 1155-3727               2.3   84.569     0.187   1793     80  12.04     0.03     TTFT
 WISE 1206+8401               20.0   84.7       2.1      430     75  21.06     0.06     TTKT
 WISE 1217+1626A              19.0  107.4       3.5      579     75  18.21     0.35     TTKL
 WISE 1217+1626B              20.0  107.4       3.5      435     75  20.41     0.36     TTKL
 2MASS 1217-0311              17.5   91.7       2.2      885     75  15.97     0.01     TTFT
 2MASS 1225-2739B             18.5   76.0       2.5      850     75  null      null     TTK-
 2MASS 1231+0847              15.5   70.2       3.6     1070     75  15.46     0.01     TTKT  
 2MASS 1237+6526              16.5   96.07      4.78     851     74  15.94     0.10     TTFT
 SDSS 1254-0122               12.0   78.34      1.07    1219     94  14.14     0.01     TTFT
 WISE 1311+0122               19.0   68.8       2.7      672     75  19.32     0.23     TTKT
 ULAS 1315+0826               17.5   50.5       5.7      580     75  19.50     0.07     TTKT
 2MASS J13204427+0409045       3.0   32.275     0.711   1913     71  14.302     0.029   FGFF
 SDSS 1326-0038                6.0   47.9       2.9     1381     119 15.11     0.01     TTFT
 ULAS 1335+1130               18.5   99.9       1.6      558     75  18.25     0.01     TTKT
 SDSS 1346-0031               16.5   69.2       2.3     1011     86  15.97     0.01     TTFT
 2MASS J13595510-4034582       3.1   47.506     0.266   1799     106 13.034     0.028   FGFF
 WISE 1405+5534               20.5  158.2       2.6      385     75  21.50     0.07     TTKT
 SDSS J141659.78+500626.4      4.5   21.90      0.62    1595     78  15.955     0.168   FFFF
 GD 165B (1424+0917)           4.0   29.934     0.056   1755     102 14.781     0.070   FGFF
 LHS 2924 (1428+3310)         -1.0   90.996     0.127   2275     58  11.230     0.030   FGFF
 2MASS 1439+1929               1.0   69.77      0.44    2121     61  12.04     0.02     TTFT
 LSPM J1440+1339              -2.0   38.960     0.140   2672     57  11.710     0.020   FGFF
 2MASS 1448+1031               7.0   71.255     0.723   1623     91  13.51     0.01     TTFT
 LHS 3003 (1456-2809)         -3.0  141.687     0.106   2511     65   9.315     0.022   FGFF
 Gl 570D (1457-2121)          17.5  170.011     0.085    759     63  15.28     0.05     TTFT
 TVLM 513-46546 (1501+2250)   -1.5   93.450     0.195   2242     55  11.181     0.030   FGFF
 2MASS 1503+2525              15.0  154.921     1.103   1016     85  13.86     0.03     TTFT
 2MASS 1506+1321               4.0   85.581     0.288   2004     75  12.38     0.02     TTFT
 2MASS 1507-1627               5.0  135.233     0.327   1607     70  11.90     0.02     TTFT
 TVLM 868-110639(1510-0241)   -1.0   55.434     0.352   2377     113 11.842     0.022   FGFF
 2MASS 1515+4847               5.5  102.59      0.63    1505     74  13.10     0.03     TTFT
 Gl 584C (1523+3014)           7.5   55.98      0.78    1295     76  14.93     0.08     TTFT
 2MASS 1526+2043               5.5   50.000     1.485   1518     157 14.50     0.04     TTFT
 DENIS 1539-0520               4.0   58.825     0.421   1753     85  13.12     0.01     TTFT
 WISE 1541-2250               21.0  166.9       2.0      421     75  22.09     0.17     TTKT
 WISE 1542+2230               19.5   84.3       3.0      519     75  20.52     0.05     TTKT
 2MASS 1546-3325              15.5   88.9       1.90    1002     84  15.45     0.09     TTKT
 2MASS 1555-0956               1.6   73.652     0.187   2102     64  12.01     0.01     TTFT
 2MASS 1615+1340              16.0   55.4       2.1      906     87  16.49     0.25     TTFT
 WISE 1617+1807               18.0   78.0       3.1      600     75  18.23     0.08     TTKT
 SDSS 1624+0029               16.0   91.8       1.2      936     78  15.48     0.05     TTFT
 2MASS 1632+1904               7.0   66.29      1.61    1279     81  14.61     0.04     TTFT
 WISE 1639-6847               20.0  219.6       2.3      375     75  20.75     0.03     TTKT
 vB 8 (1655-0823)             -3.0  153.814     0.115   2639     40   9.201     0.024   FGFF
 2MASS 1658+7027               1.0   54.117     0.206   2181     62  12.47     0.03     TTFT
 WISE 1711+3500A              18.0   43.3       1.9      761     75  16.75     0.35     TTKL
 WISE 1711+3500B              19.5   43.3       1.9      465     75  19.58     0.36     TTKL
 WISE 1738+2732               20.0  130.9       2.1      433     75  20.25     0.03     TTKT
 WISE 1741+2553               19.0  214.3       2.8      615     75  16.63     0.03     TTKT
 SDSSp J175032.96+175903.9    13.5   36.24      4.53    1228     127 15.952     0.132   FJFF
 GJ 4040B (1758+4633)         16.5   71.475     0.035    980     75  16.20     0.03     TTKT
 WISE 1804+3117               19.5   62.2       2.7      663     75  19.21     0.11     TTKT
 WISE 1812+2721               18.5   98.5       4.4      620     75  18.83     0.16     TTKT
 WISE 1828+2650               22.0  100.3       2.0      400     75  22.73     0.13     TTKT
 2MASS 1828-4849              15.5   87.9       2.0     1060     103 14.91     0.07     TTFT
 2MASS J18353790+3259545      -1.5  175.824     0.091   2316     51   9.617     0.021   FGFF
 2MASSW J1841086+311727        4.0   23.57      1.89    1914     104 14.971     0.066   FXFF
 LHS 3406 (1843+4040)         -2.0   69.457     0.091   2731     40  10.688     0.021   FGFF
 SCR 1845-6357B               16.0  249.919     0.155   1000     75  13.10     0.03     TTKT
 vB 10 (1916+0508)            -2.0  168.962     0.130   2531     42   9.226     0.026   FGFF
 WISE 2018-7423               17.0   83.2       1.9      710     75  17.17     0.04     TTKT
 WISE 2056+1459               20.0  140.8       2.0      425     75  19.64     0.03     TTKT
 2MASS 2104-1037               2.0   58.166     0.405   1994     73  12.98     0.03     TTFT
 HB B2124-4228 (2127-4215)    -2.5   28.387     0.260   2676     320 12.665     0.025   FGFF
 2MASS 2139+0220              11.5  101.50      2.00    1123     94  14.17     0.05     TTFT
 GJ 836.7B (2144+1446)        13.0   55.163     0.061   1043     23  15.40     0.03     TTFT
 GJ 1263B (2146-0010)         18.5   80.772     0.110    557     75  18.77     0.03     TTKT
 2MASS 2148+4003               6.5  123.276     0.456   1446     72  12.78     0.03     TTFT
 GJ 845C (2204-5646)          16.0  274.805     0.249    952     75  11.48     0.01     TTKT
 WISE 2209+2711               20.0  161.7       2.0      400     75  22.39     0.15     TTKT
 WISE 2212-6931               19.0   80.6       1.9      550     75  20.23     0.04     TTKT
 WISE 2220-3628               20.0   95.5       2.1      425     75  20.86     0.04     TTKT
 2MASS 2224-0158               4.5   87.50      0.54    1646     71  12.93     0.01     TTFT
 2MASS 2228-4310              16.0   92.1       2.6      891     82  15.36     0.12     TTFT
 G 216-7B (2237+3922)         -0.5   47.613     0.197   2173     72  12.691     0.021   FGFF
 2MASSW J2306292-050227       -2.5   80.451     0.121   2557     64  10.718     0.021   FGFF
 WISE 2313-8037               18.0   92.6       2.2      600     75  17.28     0.14     TTKT
 ULAS 2321+1354               17.5   82.8       2.1      800     75  17.09     0.06     TTKT
 2MASS J23515044-2537367      -2.0   49.125     0.448   2590     291 11.725     0.022   FGFF 
 WISE 2354+0240               21.0  130.6       3.3      350     75  22.88     0.30     TTKT
 APMPM J2354-3316C            -1.5   43.075     0.186   2423     75  12.365     0.027   FGFF

Note on Name column: For objects also listed in Table~\ref{table:monster_table}, the abbreviated name is given; full designations can be found in Table~\ref{table:monster_table} itself. For all other objects, the full name is presented.

Note on SpT column: This is the (near-infrared) spectral type encoded as follows: M5 = -5.0, L0 = 0.0, L5 = 5.0, T0 = 10.0, T5 = 15.0, Y0 = 20.0, etc.

Note on Ref column: This is a four-character code that gives the reference for the spectral type, parallax, effective temperature, and H-band magnitude, respectively:
    C = \citealt{gelino2011},
    D = \citealt{dupuy2015},
    F = \citealt{filippazzo2015},
    G = \citealt{gaia2018},
    J = \citealt{faherty2012},
    K = \citealt{kirkpatrick2019}, 
    L = \citealt{liu2012},
    T = Table~\ref{table:monster_table} in this paper,
    W = \citealt{weinberger2016},
    X = \citealt{faherty2009}.


==> anc/Table2.txt <==
|Object             |FirstObsDate |LastObsDate  |Baseline|ProgramNo_NoOfEpochs                                            |
|char               |char         |char         |real    |char                                                            |
|                   |             |             |yr      |                                                                |
|null               |null         |null         |null    |null                                                            |
 WISE  0005+3737     2012 Sep 06   2018 May 02    5.7      80109(1), 90007(12), 13012(12)   
 WISE  0015-4615     2010 Dec 17   2018 Oct 04    7.8      70062(2), 90007(12), 13012(12)   
 CWISE 0027-0121     2015 Feb 25   2019 Nov 26    4.8      10135(1), 11059(1), 14224(6) 
 WISE  0031+5749     2018 Nov 18   2020 Jan 15    1.2      14000(9), 14326(2) 
 PSO   0031+3335     2018 Nov 05   2019 Nov 25    1.1      14000(9) 
 WISE  0032-4946     2012 Jul 28   2018 Sep 23    6.2      80109(1), 90007(12), 13012(12)   
 2MASS 0034+0523     2012 Feb 15   2018 Apr 23    6.2      80109(2), 90007(12), 13012(12)   
 WISE  0038+2758     2012 Mar 22   2018 May 05    6.1      80109(2), 90007(14), 13012(12)   
 CWISE 0041-4019     2011 Jan 01   2019 Nov 21    8.9      70062(2), 14224(7) 
 CWISE 0043-3822     2011 Jan 02   2019 Nov 21    8.9      70062(2), 14224(7) 
 WISE  0045+3611     2012 Mar 22   2019 Nov 24    7.7      80109(1), 14000(9) 
 WISE  0048+2508     2018 Oct 31   2019 Nov 10    1.0      14076(1), 14224(1) 
 WISE  0049+2151     2012 Mar 22   2018 May 01    6.1      80109(2), 90007(12), 13012(12)   
 2MASS 0051-1544     2018 Oct 16   2019 Nov 26    1.1      14000(9) 
 WISE  0058-5653     2018 Sep 18   2019 Nov 26    1.2      14000(9) 
 2MASS 0103+1935     2018 Nov 05   2019 Nov 23    1.0      14000(9) 
 CWISE 0105-7834     2018 Nov 11   2020 Jan 25    1.2      14034(1), 14224(8) 
 WISE  0111-5053     2010 Dec 18   2019 Nov 29    8.9      70062(2), 14000(9) 
 WISE  0123+4142     2011 Mar 25   2018 May 18    7.1      70062(1), 13012(12)   
 WISE  0132-5818     2018 Oct 21   2020 Jan 25    1.3      14076(1), 14224(8) 
 CFBDS 0133+0231     2012 Sep 13   2018 May 08    5.6      80109(1), 90007(12), 13012(12)   
 WISE  0135+1715     2012 Mar 19   2019 Dec 16    7.7      80109(2), 14224(5) 
 WISE  0138-0322     2011 Mar 03   2019 Nov 29    8.7      70062(1), 14000(9) 
 WISE  0146+4234     2011 Apr 05   2018 May 20    7.1      70062(1), 80109(2), 90007(12), 13012(12)   
 CWISE 0148-1048     2011 Mar 03   2019 Dec 14    8.8      70062(1), 14224(5) 
 WISE  0150+3827     2011 Mar 25   2020 Jan 04    8.8      70062(1), 14000(9), 14326(1) 
 2MASS 0155+0950     2018 Nov 12   2019 Nov 25    1.0      14000(9) 
 WISE  0200-5105     2018 Oct 07   2019 Nov 24    1.1      14000(9) 
 2MASS 0205+1251     2018 Nov 29   2019 Nov 29    1.0      14000(9) 
 CWISE 0212+0531     2019 Apr 26   2019 Dec 22    0.7      14034(1), 14224(6) 
 WISE  0221+3842     2011 Mar 31   2018 May 29    7.2      70062(1), 13012(12)   
 WISE  0226-0211     2010 Sep 18   2019 Nov 30    9.2      70062(2), 80109(1), 13012(12), 14000(9)   
 WISE  0233+3030     2012 Mar 22   2018 May 25    6.2      80109(2), 13012(12)   
 CWISE 0238-1332     2019 Apr 30   2019 Dec 30    0.7      14034(1), 14224(7) 
 WISE  0241-3653     2011 Jan 19   2018 May 05    7.3      70062(1), 80109(2), 90007(12), 13012(12)   
 WISE  0245-3450     2010 Sep 18   2019 Nov 25    9.2      70062(2), 80109(1), 14000(9) 
 WISE  0247+3725     2011 Apr 12   2018 Jun 04    7.1      70062(1), 80109(1), 90007(12), 13012(12)   
 WISE  0257-2655     2018 Nov 12   2019 Nov 16    1.0      14076(1), 14224(1) 
 WISE  0302-5817     2015 Feb 10   2018 Sep 29    3.6      11059(1), 13012(12)   
 WISE  0304-2705     2014 Oct 20   2020 Jan 03    5.2      10135(1), 13012(12), 14000(9), 14326(1)   
 WISE  0305+3954     2011 Apr 15   2020 Jan 17    8.8      70062(1), 80109(2), 14224(6) 
 WISE  0309-5016     2010 Dec 22   2018 May 09    7.4      70062(1), 80109(2), 13012(12)   
 2MASS 0310-2756     2018 Nov 17   2020 Jan 07    1.1      14000(9), 14326(1) 
 WISE  0313+7807     2010 Dec 21   2018 Jun 28    7.5      70062(2), 80109(2), 13012(12)   
 WISE  0316+3820     2011 Apr 15   2020 Jan 19    8.8      70062(1), 14000(9), 14326(3) 
 WISE  0316+4307     2011 Nov 19   2018 Jun 07    6.5      80109(1), 90007(12), 13012(12)   
 2MASS 0318-3421     2018 Nov 16   2019 Nov 25    1.0      14000(9) 
 CWISE 0321+6932     2018 Dec 17   2020 Jan 25    1.1      14034(1), 14224(7) 
 WISE  0323+5625     2009 Oct 12   2020 Jan 25   10.3      14000(9), 14326(3) 
 WISE  0323-5907     2010 Dec 18   2018 Sep 27    7.8      70062(2), 13012(12)   
 WISE  0323-6025     2010 Sep 18   2018 Sep 28    8.0      70062(2), 80109(1), 90007(10), 13012(12)   
 WISE  0325-5044     2011 Nov 19   2019 Nov 29    8.0      80109(1), 90007(10), 13012(12), 14000(9)   
 WISE  0325-3854     2011 Jan 30   2018 May 14    7.3      70062(1), 80109(1), 13012(12)   
 WISE  0325+0831     2011 Apr 12   2018 Jun 02    7.1      70062(1), 90007(12), 13012(12)   
 SDSS  0325+0425     2012 Mar 26   2020 Jan 12    7.8      80109(2), 14224(6) 
 SDSS  0330-0025     2018 Dec 03   2020 Jan 12    1.1      14000(9), 14326(3) 
 PSO   0330-0350     2018 Nov 27   2020 Jan 12    1.1      14000(9), 14326(3) 
 WISE  0333-5856     2010 Dec 19   2020 Jan 25    9.1      70062(2), 14000(9), 14326(2) 
 WISE  0335+4310     2011 Apr 19   2020 Jan 26    8.8      70062(1), 80109(1), 90007(12), 13012(12), 14000(9), 14326(3)   
 WISE  0336-0143     2011 Apr 12   2018 Jun 02    7.1      70062(1), 80109(1), 90007(12), 13012(12)   
 WISE  0336+2826     2012 Mar 31   2020 Jan 19    7.8      80109(1), 14000(9), 14326(3) 
 2MASS 0337-1758     2018 Nov 26   2020 Jan 15    1.1      14000(9), 14326(3) 
 2MASS 0340-6724     2018 Aug 19   2020 Jan 25    1.4      14000(9), 14326(3) 
 WISE  0350-5658     2010 Sep 18   2018 May 19    7.7      70062(2), 80109(2), 90007(10), 13012(12)   
 UGPS  0355+4743     2018 Dec 19   2020 Jan 26    1.1      14000(9), 14326(3) 
 2MASS 0358-4116     2018 Nov 16   2020 Jan 25    1.2      14000(9), 14326(2) 
 WISE  0359-5401     2010 Sep 18   2020 Jan 19    9.3      70062(2), 80109(2), 90007(12), 13012(12), 14000(9), 14326(2)   
 CWISE 0402-2651     2019 Apr 30   2020 Jan 25    0.7      14034(1), 14224(7) 
 WISE  0404-6420     2011 Nov 20   2018 Oct 07    6.9      80109(1), 90007(10), 13012(12)   
 WISE  0410+1502     2010 Oct 21   2018 Jun 16    7.7      70062(2), 80109(2), 90007(12), 13012(12)   
 WISE  0413-4750     2011 Nov 19   2018 Jun 10    6.6      80109(1), 13012(12)   
 2MASS 0421-6306     2018 Aug 30   2020 Jan 19    1.4      14000(9), 14326(2) 
 CWISE 0423-4019     2012 Feb 07   2020 Jan 25    8.0      80109(1), 14224(7) 
 CWISE 0424+0002     2019 May 30   2020 Jan 25    0.7      14034(1), 14224(6) 
 WISE  0430+4633     2012 Apr 19   2018 Jun 22    6.2      80109(1), 13012(12)   
 CWISE 0442-3855     2011 Oct 13   2020 Jan 25    8.3      80109(1), 14224(6) 
 2MASS 0443-3202     2008 Sep 19   2020 Jan 21   11.3      50059(1), 90095(1), 14000(9), 14326(3) 
 WISE  0448-1935     2011 Apr 25   2020 Jan 20    8.7      70062(1), 80109(2), 14000(9), 14326(3) 
 WISE  0457-0207     2018 Dec 24   2020 Jan 21    1.1      14000(9), 14326(3) 
 WISE  0458+6434AB   2010 Oct 29   2018 Jun 30    7.7      70062(2), 80109(1), 13012(12)   
 WISE  0500-1223     2010 Oct 18   2018 Jun 22    7.7      70062(2), 80109(1), 13012(12)   
 WISE  0502+1007     2019 Jan 20   2020 Jan 25    1.0      14076(1), 14224(8) 
 WISE  0503-5648     2018 Oct 21   2020 Jan 25    1.3      14076(1), 14224(8) 
 PSO   0506+5236     2018 Dec 30   2020 Jan 26    1.1      14000(9), 14326(3) 
 2MASS 0512-2949     2018 Dec 17   2020 Jan 26    1.1      14000(9), 14326(3) 
 WISE  0512-3004     2010 Dec 19   2018 Jun 25    7.5      70062(2), 80109(1), 90007(12), 13012(12)   
 WISE  0521+1025     2018 Dec 30   2020 Jan 25    1.1      14000(9), 14326(3) 
 WISE  0535-7500     2010 Oct 17   2018 Sep 28    7.9      70062(2), 80109(1), 90007(10), 13012(12)   
 CWISE 0536-3055     2018 Dec 29   2020 Jan 26    1.1      14034(1), 14224(7) 
 CWISE 0540-1802     2019 Jun 20   2020 Jan 26    0.6      14224(8) 
 WISE  0540+4832     2012 Apr 23   2018 Jul 05    6.2      80109(1), 90007(12), 13012(12)   
 WISE  0546-0959     2012 Apr 14   2020 Jan 26    7.8      80109(1), 14000(9), 14326(3) 
 2MASS 0602+4043     2012 Apr 23   2020 Jan 25    7.8      80109(1), 14000(9), 14326(2) 
 CWISE 0613+4808     2019 Jun 21   2020 Jan 25    0.6      14224(8) 
 WISE  0614+0951     2010 Dec 17   2018 Jul 16    7.6      70062(2), 80109(2), 90007(12), 13012(12)   
 WISE  0615+1526     2010 May 07   2020 Jan 26    9.7      11059(1), 14000(9), 14326(2) 
 WISE  0628-8057     2011 Sep 13   2020 Jan 21    8.4      80109(2), 14000(9), 14326(2) 
 WISE  0629+2418     2019 Jan 20   2020 Jan 25    1.0      14000(9), 14326(1) 
 CWISE 0634+5049     2019 Jan 24   2020 Jan 25    1.0      14034(1), 14224(6) 
 WISE  0642+4101     2011 May 28   2020 Jan 25    8.7      70062(1), 14000(9), 14326(1) 
 CWISE 0642+0423     2015 Jun 06   2019 Jul 07    4.1      11059(1), 14224(2) 
 WISE  0645+5240     2019 Jan 24   2020 Jan 25    1.0      14076(1), 14224(6) 
 WISE  0645-0302     2012 Jan 07   2018 Jul 26    6.5      80109(1), 13012(12)   
 2MASS 0645-6646     2018 Aug 05   2020 Jan 21    1.5      14000(9), 14326(2) 
 WISE  0647-6232     2010 Sep 19   2020 Jan 21    9.3      70062(2), 80109(1), 90007(10), 13012(12), 14000(9), 14326(2)   
 WISE  0647-1546     2018 Aug 01   2019 Aug 05    1.0      14000(9) 
 PSO   0652+4127     2019 Jan 20   2019 Aug 02    0.5      14000(9) 
 WISE  0701+6321     2010 Dec 20   2020 Jan 26    9.1      70062(2), 14000(9), 14326(2) 
 WISE  0713-5854     2012 Mar 20   2018 Oct 19    6.6      80109(1), 13012(12)   
 WISE  0713-2917     2012 Jan 02   2018 Aug 09    6.6      80109(1), 90007(12), 13012(12)   
 WISE  0723+3403     2010 Nov 25   2019 Aug 10    8.7      70062(2), 80109(1), 13012(12), 14000(9)   
 WISE  0734-7157     2011 Apr 19   2020 Jan 19    8.8      70062(1), 80109(1), 90007(10), 13012(12), 14000(9), 14326(2)   
 2MASS 0741-0506     2018 Aug 03   2019 Aug 20    1.0      14000(9) 
 SDSS  0741+2351     2012 May 18   2019 Aug 14    7.2      80109(1), 14000(9) 
 SDSS  0742+2055     2007 Nov 19   2019 Aug 15   11.7      40198(1), 60046(1), 80109(1), 14000(9) 
 WISE  0744+5628     2011 Jun 02   2018 Jul 29    7.2      70062(1), 80109(2), 90007(12), 13012(12)   
 ULAS  0745+2332     2018 Aug 03   2019 Aug 15    1.0      14000(9) 
 2MASS 0755+2212     2006 Nov 22   2019 Aug 20   12.7      30298(1), 80109(1), 14000(9) 
 2MASS 0755-3259     2018 Aug 11   2019 Sep 06    1.1      14000(9) 
 SDSS  0758+3247     2005 Oct 23   2019 Aug 21   13.8      20514(1), 60046(1), 14000(9) 
 WISE  0759-4904     2011 Jan 02   2018 Sep 23    7.7      70062(2), 80109(1), 90007(10), 13012(12)   
 WISE  0806-0820     2019 Feb 21   2019 Aug 22    0.5      14076(1), 14224(7) 
 WISE  0807+4130     2011 May 28   2019 Aug 14    8.2      70062(1), 14000(9) 
 SDSS  0809+4434     2018 Aug 01   2019 Aug 13    1.0      14000(9) 
 WISE  0812+4021     2010 Dec 09   2019 Aug 21    8.7      70062(2), 80109(1), 90007(12), 13012(12), 14000(9)   
 WISE  0820-6622     2018 Aug 05   2019 Nov 07    1.3      14000(9) 
 WISE  0825+2805     2012 Jan 07   2018 Aug 13    6.6      80109(2), 90007(12), 13012(12)   
 WISE  0826-1640     2018 Aug 06   2019 Sep 06    1.1      14000(9) 
 WISE  0830+2837     2019 Feb 21   2019 Aug 20    0.5      14034(1), 14224(5) 
 WISE  0833+0052     2013 Jan 03   2018 Aug 20    5.6      80077(1), 13012(12)   
 WISE  0836-1859     2011 Jan 01   2019 Sep 14    8.7      70062(2), 80109(1), 13012(12), 14000(9)   
 SDSS  0852+4720     2018 Aug 06   2019 Aug 21    1.0      14000(9) 
 WISE  0855-0714     2013 Jun 21   2018 Aug 30    5.2      90095(3), 10168(4), 13012(12)   
 WISE  0857+5604     2010 Dec 18   2018 Aug 13    7.7      70062(2), 80109(1), 90007(12), 13012(12)   
 SDSS  0857+5708     2006 Nov 25   2019 Aug 18   12.7      30298(1), 14000(9) 
 SDSS  0858+3256     2007 Nov 24   2019 Aug 20   11.7      40198(1), 60046(1), 14000(9) 
 CWISE 0859+5349     2019 Feb 16   2019 Aug 21    0.5      14034(1), 14224(5) 
 2MASS 0905+5623     2018 Aug 01   2019 Aug 21    1.1      14000(9) 
 WISE  0906+4735     2010 Dec 23   2018 Aug 12    7.6      70062(2), 80109(2), 13012(12)   
 SDSS  0909+6525     2007 Nov 13   2019 Aug 21   11.8      40198(1), 70021(1), 14000(9) 
 CWISE 0911+2146     2012 Jun 15   2019 Aug 12    7.2      80109(1), 14224(2) 
 WISE  0914-3459     2012 Jun 19   2018 Sep 18    6.2      80109(1), 13012(12)   
 WISE  0920+4538     2018 Aug 06   2019 Aug 19    1.0      14000(9) 
 CWISE 0938+0634     2019 Mar 13   2019 Sep 20    0.5      14034(1), 14224(5) 
 CWISE 0940+5233     2019 Feb 28   2019 Aug 22    0.5      14034(1), 14224(5) 
 WISE  0940-2208     2012 Feb 03   2018 Sep 18    6.6      80109(1), 13012(12)   
 WISE  0943+3607     2010 Dec 23   2018 Aug 28    7.7      70062(2), 80109(1), 90007(12), 13012(12)   
 WISE  0952+1955     2011 Jan 01   2018 Sep 03    7.7      70062(2), 80109(2), 13012(12)   
 PSO   0956-1447     2018 Aug 22   2019 Sep 25    1.1      14000(9) 
 CWISE 1008+2031     2019 Mar 16   2019 Sep 23    0.5      14034(1), 14224(5) 
 2MASS 1010-0406     2018 Aug 22   2019 Sep 25    1.1      14000(9) 
 ULAS  1012+1021     2012 Jul 23   2019 Sep 20    7.2      80109(2), 14000(9) 
 WISE  1018-2445     2011 Jan 26   2018 Sep 27    7.7      70062(1), 80109(2), 13012(12)   
 CWISE 1022+1455     2019 Mar 17   2019 Sep 27    0.5      14034(1), 14224(6) 
 WISE  1025+0307     2012 Jul 07   2018 Sep 19    6.2      80109(1), 90007(11), 13012(12)   
 CFBDS 1028+5654     2010 Dec 20   2018 Aug 27    7.7      70021(1), 90007(12), 13012(12)   
 2MASS 1036-3441     2018 Sep 05   2019 Oct 20    1.0      14000(9) 
 WISE  1039-1600     2011 Jan 26   2018 Sep 26    7.7      70062(1), 80109(1), 90007(12), 13012(12)   
 WISE  1040+4503     2019 Mar 07   2019 Sep 20    0.5      14076(1), 14224(8) 
 2MASS 1043+2225     2018 Aug 15   2019 Sep 21    1.1      14000(9) 
 SDSS  1043+1213     2018 Aug 26   2019 Sep 26    1.1      14000(9) 
 ULAS  1043+1048     2012 Feb 01   2018 Sep 19    6.6      70058(1), 13012(12)   
 SDSS  1044+0429     2018 Aug 27   2019 Oct 02    1.1      14000(9) 
 CWISE 1047+5457     2019 Feb 28   2019 Sep 12    0.6      14034(1), 14224(5) 
 WISE  1050+5056     2012 Jun 12   2019 Sep 14    7.3      80109(1), 13012(12), 14000(9)   
 WISE  1051-2138     2011 Mar 13   2018 Oct 07    7.6      70062(1), 90007(11), 13012(12)   
 WISE  1052-1942     2011 Jan 31   2018 Sep 26    7.7      70062(1), 13012(12)   
 CWISE 1055+5443     2011 Jan 01   2019 Sep 14    8.7      70062(2), 14224(7) 
 WISE  1055-1652     2012 Jul 16   2018 Sep 26    6.2      80109(1), 90007(9), 13012(12)   
 2MASS 1104+1959     2018 Aug 26   2019 Sep 29    1.1      14000(9) 
 WISE  1112-3857     2012 Aug 02   2019 Oct 27    7.2      80109(1), 14000(9) 
 CFBDS 1118-0640     2018 Sep 11   2019 Oct 13    1.1      14000(9) 
 WISE  1124-0421     2012 Jul 19   2018 Sep 26    6.2      80109(1), 90007(11), 13012(12)   
 CWISE 1130-1158     2012 Jul 23   2019 Sep 29    7.2      80109(1), 14224(2) 
 SIMP  1132-3809     2018 Sep 21   2019 Nov 02    1.1      14000(9) 
 CWISE 1137-5320     2011 Apr 15   2019 Nov 21    8.6      70062(1), 14224(7) 
 CWISE 1138+7212     2010 Dec 23   2019 Sep 07    8.7      70062(2), 80109(1), 14224(6) 
 WISE  1139-3324     2012 Aug 22   2018 Oct 25    6.2      80109(1), 13012(12)   
 CWISE 1141-2110     2015 Apr 24   2019 Oct 31    4.5      11059(1), 14224(5) 
 WISE  1141-3326     2012 Aug 22   2018 Oct 25    6.2      80109(1), 13012(12)   
 WISE  1143+4431     2012 Mar 04   2018 Sep 17    6.5      80109(1), 13012(12)   
 WISE  1150+6302     2010 Dec 23   2018 Aug 31    7.7      70062(2), 80109(1), 90007(12), 13012(12)   
 ULAS  1152+1134     2012 Mar 18   2019 Oct 13    7.6      80109(1), 13012(12), 14000(9)   
 SDSS  1155+0559     2005 Dec 29   2019 Oct 14   13.8      20514(1), 60046(1), 14000(9) 
 2MASS 1158+0435     2018 Sep 12   2019 Oct 22    1.1      14000(9) 
 SDSS  1203+0015     2018 Sep 16   2019 Oct 21    1.1      14000(9) 
 CWISE 1205-1802     2012 Aug 08   2019 Oct 09    7.2      80109(1), 14224(2) 
 WISE  1206+8401     2010 Dec 09   2018 Aug 06    7.7      70062(2), 80109(1), 90007(12), 13012(12)   
 2MASS 1213-0432     2005 Jun 09   2019 Oct 25   14.4      3136(1), 60046(1), 14000(9) 
 SDSS  1214+6316     2005 Nov 24   2019 Sep 12   13.8      244(1), 60046(1), 14000(9) 
 WISE  1217+1626     2011 Mar 12   2019 Oct 22    8.6      70062(1), 80109(2), 13012(12), 14000(9)   
 SDSS  1219+3128     2018 Aug 30   2019 Oct 10    1.1      14000(9) 
 WISE  1220+5407     2015 Feb 10   2018 Sep 15    3.6      11059(1), 13012(12)   
 WISE  1221-3136     2012 Aug 12   2018 May 29    5.8      80109(1), 90007(12), 13012(12)   
 WISE  1225-1013     2012 Mar 18   2018 Oct 20    6.6      80109(1), 90007(12), 13012(12)   
 2MASS 1231+0847     2012 Sep 01   2018 Oct 16    6.1      80109(2), 13012(12)   
 CWISE 1241-8200     2018 Nov 03   2020 Jan 15    1.2      14034(1), 14224(8) 
 WISE  1243+8445     2011 Nov 21   2018 Aug 06    6.7      80109(1), 13012(12)   
 WISE  1250+2628     2018 Sep 11   2019 Oct 19    1.1      14000(9) 
 WISE  1254-0728     2012 Mar 30   2018 May 24    6.1      80109(1), 13012(12)   
 WISE  1257+4008     2011 Jan 29   2018 Sep 26    7.7      70062(1), 13012(12)   
 WISE  1257+7153     2018 Aug 12   2019 Sep 06    1.1      14076(1), 14224(2) 
 VHS   1258-4412     2012 Apr 21   2018 Jun 16    6.2      80109(1), 13012(12)   
 WISE  1301-0302     2012 Aug 22   2018 May 24    5.8      80109(1), 13012(12)   
 WISE  1318-1758     2011 Apr 12   2018 Jun 02    7.1      70062(1), 80109(2), 90007(12), 13012(12)   
 ULAS  1319+1209     2018 Sep 26   2019 Nov 01    1.1      14000(9) 
 PSO   1324+1906     2018 Sep 26   2019 Oct 31    1.1      14000(9) 
 2MASS 1324+6358     2010 Jan 02   2019 Oct 01    9.7      60046(1), 14000(9) 
 SDSS  1326-0038     2018 Oct 08   2019 Nov 08    1.1      14000(9) 
 WISE  1333-1607     2011 Apr 12   2018 Jun 08    7.2      70062(1), 13012(12)   
 SDSS  1358+3747     2018 Sep 09   2019 Oct 28    1.1      14000(9) 
 CWISE 1359-4352     2019 May 30   2019 Dec 13    0.5      14034(1), 14224(6) 
 WISE  1400-3850     2012 Apr 20   2019 Nov 25    7.6      80109(1), 14000(9) 
 WISE  1405+5534     2011 Jan 22   2018 Sep 24    6.8      70062(1), 80109(2), 90007(10), 13012(12)   
 2MASS 1407+1241     2018 Oct 08   2019 Nov 15    1.1      14000(9) 
 CWISE 1411-4811     2019 Jun 20   2019 Dec 16    0.5      14224(7) 
 VHS   1433-0837     2011 Apr 19   2018 Jun 18    7.2      70062(1), 80109(2), 13012(12)   
 WISE  1436-1814     2011 Apr 19   2018 Jun 18    7.2      70062(1), 80109(2), 90007(12), 13012(12)   
 CWISE 1446-2317     2019 May 30   2019 Dec 16    0.5      14034(1), 14224(6) 
 WISE  1448-2534     2012 Apr 29   2018 Jun 26    6.2      80109(1), 90007(12), 13012(12)   
 PSO   1457+4724     2012 Apr 15   2019 Nov 08    7.6      80109(1), 14000(9) 
 CWISE 1458+1734     2019 May 23   2019 Nov 30    0.5      14034(1), 14224(7) 
 WISE  1501-4004     2012 Apr 21   2019 Nov 29    7.6      80109(1), 13012(12), 14000(9)   
 PSO   1505-2853     2011 Apr 19   2019 Nov 29    8.6      70062(1), 14000(9) 
 WISE  1517+0529     2012 Apr 04   2018 Jun 26    6.2      80109(1), 13012(12)   
 WISE  1519+7009     2010 Dec 09   2018 Sep 24    7.8      70062(2), 80109(1), 90007(10), 13012(12)   
 SDSS  1520+3546     2005 Jul 26   2019 Nov 22   14.3      20514(1), 60046(1), 14000(9) 
 WISE  1523+3125     2011 Apr 16   2018 Jul 06    7.2      70062(1), 80109(2), 13012(12)   
 2MASS 1526+2043     2018 Oct 21   2019 Nov 25    1.1      14000(9) 
 CWISE 1533+1753     2012 Apr 15   2019 Dec 16    7.7      80109(1), 14224(7) 
 SDSS  1534+1219     2018 Oct 28   2019 Nov 29    1.1      14000(9) 
 WISE  1534-1043     2019 Jun 10   2019 Dec 19    0.5      14034(1), 14224(4) 
 CWISE 1538+4826     2018 Oct 27   2019 Dec 05    1.1      14034(1), 14224(7) 
 WISE  1541-2250     2011 Apr 13   2018 Jul 06    7.2      70062(1), 80109(2), 90007(12), 13012(12)   
 WISE  1542+2230     2011 Apr 18   2019 Nov 25    8.6      70062(1), 80109(2), 13012(12), 14000(9)   
 WISE  1544+5842     2011 Jan 29   2019 Nov 17    8.8      70062(1), 80109(2), 14224(6) 
 2MASS 1546+4932     2018 Aug 08   2019 Nov 17    1.3      14000(9) 
 CWISE 1608-2442     2018 Nov 20   2020 Jan 02    1.1      14034(1), 14224(8) 
 WISE  1612-3420     2010 Sep 18   2018 Jul 13    7.9      70062(2), 80109(1), 13012(12)    
 WISE  1614+1739     2010 Sep 20   2018 Jul 16    7.8      70062(2), 80109(2), 13012(12)   
 2MASS 1615+1340     2012 Apr 28   2018 Jul 16    6.2      80109(2), 90007(12), 13012(12)   
 SIMP  1619+0313     2018 Nov 13   2020 Jan 02    1.1      14000(9), 14326(1) 
 WISE  1619+1347     2019 Jun 19   2020 Jan 01    0.5      14224(9), 14299(1) 
 WISE  1622-0959     2010 Sep 18   2018 Jul 11    7.8      70062(2), 80109(2), 13012(12)   
 WISE  1623-7402     2018 Nov 12   2020 Jan 19    1.2      14000(9), 14326(2) 
 PSO   1629+0335     2011 Apr 18   2020 Jan 02    8.7      70062(1), 14000(9), 14326(2) 
 SDSS  1630+0818     2007 Sep 07   2020 Jan 02   12.3      40198(1), 80109(1), 14000(9), 14326(2) 
 WISE  1639+1840     2018 Jul 25   2020 Jan 02    1.4      14076(1), 14224(8) 
 WISE  1639-6847     2013 May 19   2018 Aug 09    5.2      90007(11), 11059(1), 13012(12)   
 WISE  1653+4444     2010 Sep 20   2018 Sep 30    8.0      70062(2), 80109(2), 90007(10), 13012(12)   
 WISE  1658+5103     2011 Apr 15   2020 Jan 12    8.7      70062(1), 14000(9), 14326(2) 
 CWISE 1701+4158     2015 Jun 02   2020 Jan 12    4.6      11059(1), 14224(8) 
 WISE  1707-1744     2011 May 23   2020 Jan 13    8.6      70062(1), 80109(2), 14000(9), 14326(3) 
 WISE  1711+3500     2010 Sep 18   2020 Jan 17    9.3      70062(2), 80109(1), 90007(12), 13012(12), 14000(9), 14326(2)   
 PSO   1712+0645     2018 Aug 02   2020 Jan 17    1.5      14000(9), 14326(3) 
 WISE  1717+6128     2010 Sep 19   2018 Sep 25    8.0      70062(2), 80109(1), 13012(12)   
 WISE  1721+1117     2012 May 12   2018 Aug 04    6.2      80109(1), 13012(12)   
 WISE  1729-7530     2019 Jul 07   2020 Jan 26    0.6      14224(9), 14299(1) 
 WISE  1734-4813     2018 Aug 05   2020 Jan 25    1.5      14000(9), 14326(3) 
 WISE  1735-8209     2011 Jun 17   2018 Sep 15    7.2      70062(1), 13012(12)   
 WISE  1738+2732     2010 Sep 18   2018 Aug 22    7.9      70062(2), 80109(2), 90007(12), 13012(12)   
 WISE  1738+6142     2011 Jan 01   2020 Jan 19    9.0      70062(2), 14000(9), 14326(1) 
 WISE  1741-4642     2018 Aug 05   2020 Jan 20    1.5      14000(9), 14326(3) 
 WISE  1743+4211     2011 Apr 23   2020 Jan 21    8.7      70062(1), 14000(9), 14326(2) 
 2MASS 1746+5034     2018 Aug 13   2020 Jan 21    1.4      14000(9), 14326(2) 
 WISE  1746-0338     2011 May 30   2020 Jan 25    8.7      70062(1), 80109(2), 14224(6) 
 WISE  1753-5904     2018 Dec 17   2020 Jan 25    1.1      14076(1), 14224(8) 
 2MASS 1754+1649     2018 Aug 01   2020 Jan 20    1.5      14000(9), 14326(3) 
 WISE  1755+1803     2011 Jun 11   2020 Jan 20    8.6      70062(1), 14000(9), 14326(3) 
 WISE  1804+3117     2010 Sep 26   2018 Sep 12    8.0      70062(2), 80109(2), 13012(12)   
 WISE  1809-0448     2018 Aug 06   2020 Jan 25    1.5      14000(9), 14326(3) 
 WISE  1812+2007     2011 Jun 11   2018 Aug 26    7.1      70062(1), 80109(1), 13012(12)   
 WISE  1813+2835     2012 May 19   2018 Sep 05    6.3      80109(1), 90007(12), 13012(12)   
 WISE  1818-4701     2018 Dec 19   2020 Jan 25    1.1      14076(1), 14224(8) 
 WISE  1828+2650     2010 Jul 10   2018 Sep 09    8.2      551(1), 70062(1), 80109(2), 90007(12), 13012(12)   
 CWISE 1832-5409     2019 Jul 18   2020 Jan 25    0.5      14224(9) 
 WISE  1841+7000     2010 Sep 20   2020 Jan 08    9.3      70062(2), 80109(2), 14224(5) 
 WISE  1851+5935     2010 Dec 27   2020 Jan 21    9.1      70062(2), 14000(9), 14326(2) 
 WISE  1900-3108     2019 Jan 01   2020 Jan 25    1.1      14076(1), 14224(8) 
 2MASS 1901+4718     2012 Jun 12   2020 Jan 21    7.6      80109(1), 14000(9), 14326(2) 
 WISE  1919+3045     2018 Aug 11   2020 Jan 14    1.4      14000(9), 14326(2) 
 2MASS 1925+0700     2018 Aug 06   2020 Jan 25    1.5      14000(9), 14326(2) 
 CWISE 1926-3429     2012 Jun 14   2020 Jan 25    7.6      80109(1), 14224(8) 
 WISE  1928+2356     2012 Jun 21   2019 Oct 02    7.3      80109(1), 90007(12), 13012(12), 14000(9)   
 WISE  1930-2059     2018 Aug 26   2020 Jan 26    1.4      14076(1), 14224(8) 
 CWISE 1935-1546     2019 Jan 10   2020 Jan 25    1.0      14034(1), 14224(8) 
 WISE  1936+0408     2019 Feb 11   2020 Jan 26    1.0      14034(1), 14224(7) 
 WISE  1955-2540     2011 Jun 26   2018 Sep 05    7.2      70062(1), 90007(11), 13012(12)   
 WISE  1959-3338     2011 Jun 07   2018 Sep 05    7.2      70062(2), 80109(2), 90007(12), 13012(12)   
 WISE  2000+3629     2012 Jul 18   2018 Sep 30    6.2      80109(1), 90007(12), 13012(12)   
 WISE  2005+5424     2010 Dec 31   2018 Sep 22    7.7      70062(2), 80109(1), 13012(12)   
 WISE  2008-0834     2012 Jun 21   2019 Sep 16    7.2      80109(2), 14000(9) 
 CWISE 2011-4812     2019 Jan 20   2020 Jan 25    1.0      14034(1), 14224(8) 
 CWISE 2012+7017     2012 Apr 15   2020 Jan 26    7.8      80109(1), 14224(6) 
 WISE  2014+0424     2011 Jun 17   2019 Aug 22    8.2      70062(1), 14224(2) 
 WISE  2015+6646     2010 Dec 31   2018 May 30    7.4      70062(2), 90007(10), 13012(12)   
 WISE  2017-3421     2011 Jun 09   2018 Sep 05    7.2      70062(1), 13012(12)   
 WISE  2018-1417     2019 Jan 25   2019 Sep 22    0.7      14076(1), 14224(6) 
 WISE  2019-1148     2011 Jun 15   2018 Sep 12    8.2      70062(1), 80109(2), 13012(12)   
 WISE  2030+0749     2018 Aug 22   2019 Oct 02    1.1      14000(9) 
 CWISE 2038-0649     2019 Jan 27   2019 Sep 28    0.7      14034(1), 14224(5) 
 WISE  2043+6220     2018 Sep 30   2020 Jan 17    1.3      14000(9), 14326(2) 
 WISE  2056+1459     2010 Dec 10   2018 Sep 26    7.8      70062(2), 80109(2), 90007(12), 13012(12)   
 CWISE 2057-1704     2015 Feb 03   2019 Sep 27    4.6      11059(1), 14224(6) 
 CWISE 2100-2931     2019 Jan 26   2019 Sep 27    0.7      14034(1), 14224(5) 
 WISE  2114-1805     2019 Feb 14   2019 Oct 01    0.6      14076(1), 14224(6) 
 PSO   2117-2940     2018 Aug 24   2019 Sep 28    1.1      14000(9) 
 WISE  2121-6239     2018 Aug 11   2020 Jan 21    1.4      14000(9), 14326(2) 
 WISE  2123-2614     2012 Jul 15   2019 Oct 01    7.2      80109(2), 14000(9) 
 2MASS 2126+7617     2018 Nov 18   2020 Jan 25    1.2      14000(9), 14326(3) 
 CWISE 2132+6901     2018 Nov 03   2019 Nov 06    1.0      14034(1), 14224(1) 
 2MASS 2137+0808     2018 Sep 12   2019 Oct 20    1.1      14000(9) 
 CWISE 2139+0427     2019 Feb 17   2019 Oct 19    0.7      14034(1), 14224(5) 
 WISE  2141-5118     2010 Dec 20   2019 Sep 30    8.8      70062(2), 14000(9) 
 WISE  2147-1029     2010 Dec 22   2019 Oct 10    8.8      70062(2), 13012(12), 14000(9)   
 2MASS 2151-2441     2010 Dec 11   2019 Oct 09    8.8      70021(1), 14000(9) 
 2MASS 2152+0937     2004 Nov 01   2019 Oct 25   15.0      3136(1), 60046(1), 14000(9) 
 2MASS 2154+5942     2018 Oct 13   2020 Jan 25    1.3      80109(2), 90007(10), 14000(9), 14326(2) 
 WISE  2157+2659     2010 Dec 23   2018 Oct 29    7.8      70062(2), 80109(2), 90007(12), 13012(12)   
 WISE  2159-4808     2011 Jun 22   2018 Sep 29    7.3      70062(2), 80109(1), 90007(12), 13012(12)   
 PSO   2201+3222     2018 Oct 03   2019 Nov 16    1.1      14000(9) 
 WISE  2203+4619     2014 Sep 22   2018 Apr 08    3.5      10135(1), 13012(12)   
 WISE  2209+2711     2010 Dec 31   2018 Nov 03    7.8      70062(2), 80109(1), 90007(12), 13012(12)   
 2MASS 2209-2711     2018 Sep 05   2019 Oct 09    1.1      14000(9) 
 WISE  2209-2734     2010 Dec 10   2018 Sep 29    7.8      70062(2), 80109(2), 90007(11), 13012(12)   
 WISE  2211-4758     2011 Nov 30   2018 Sep 29    6.8      80109(1), 13012(12)   
 WISE  2212-6931     2011 Jun 15   2019 Oct 09    8.3      70062(1), 80109(1), 90007(12), 13012(12), 14000(9)   
 2MASS 2215+2110     2018 Sep 26   2019 Nov 08    1.1      14000(9) 
 WISE  2220-3628     2012 Jan 23   2018 Sep 29    6.7      80109(2), 90007(12), 13012(12)   
 CWISE 2230+2549     2019 Mar 06   2019 Nov 13    0.7      14034(1), 14224(5) 
 WISE  2232-5730     2010 Nov 15   2018 Sep 29    7.9      70062(2), 13012(12)   
 WISE  2236+5105     2018 Oct 25   2019 Nov 25    1.1      14000(9) 
 WISE  2237+7228     2012 Apr 15   2018 Jun 13    6.2      80109(2), 90007(10), 13012(12)   
 WISE  2239+1617     2011 Jan 01   2019 Nov 10    8.9      70062(2), 14000(9) 
 WISE  2243-1458     2018 Oct 20   2019 Oct 25    1.0      14076(1), 14224(2) 
 2MASS 2249+3205     2018 Oct 11   2019 Nov 24    1.1      14000(9) 
 WISE  2254-2652     2018 Oct 19   2019 Oct 25    1.0      14076(1), 14224(2) 
 2MASS 2255-5713     2018 Aug 26   2019 Oct 22    1.2      14000(9) 
 WISE  2255-3118     2010 Dec 17   2018 Sep 29    7.8      70062(2), 80109(2), 13012(12)   
 CWISE 2256+4002     2019 Mar 20   2019 Dec 06    0.7      14034(1), 14224(5) 
 WISE  2301+0216     2012 Jan 13   2018 Oct 29    6.8      80109(2), 90007(9), 13012(12)   
 WISE  2302-7134     2011 Jun 17   2018 Oct 19    7.3      70062(1), 13012(12)   
 WISE  2313-8037     2011 Jun 17   2018 Sep 29    7.3      70062(1), 80109(2), 90007(10), 13012(12)   
 2MASS 2317-4838     2018 Sep 06   2019 Oct 26    1.1      14000(9) 
 WISE  2319-1844     2010 Dec 31   2018 Oct 24    7.8      70062(2), 80109(1), 90007(12), 13012(12)   
 ULAS  2320+1448     2012 Sep 06   2019 Nov 16    7.2      80109(2), 14000(9) 
 ULAS  2321+1354     2009 Aug 19   2018 Oct 08    9.0      60093(1), 70021(1), 80109(2), 90007(12), 13012(12)   
 2MASS 2325+4251     2018 Oct 25   2019 Nov 26    1.1      14000(9) 
 ULAS  2326+0201     2012 Jan 31   2018 Nov 05    6.8      80077(1), 13012(12)   
 WISE  2327-2730     2010 Dec 31   2019 Oct 29    8.8      70062(2), 14000(9) 
 2MASS 2331-4718     2004 Nov 17   2019 Oct 22   14.9      35(1), 30298(1), 60046(1), 14000(9) 
 WISE  2332-4325     2010 Dec 18   2018 Oct 18    7.8      70062(2), 80109(1), 90007(12), 13012(12)   
 2MASS 2339+1352     2018 Oct 16   2019 Nov 22    1.1      14000(9) 
 WISE  2343-7418     2011 Jun 17   2018 Sep 29    7.3      70062(1), 80109(2), 90007(10), 13012(12)   
 2MASS 2344-0733     2018 Oct 04   2019 Nov 08    1.1      14000(9) 
 WISE  2344+1034     2011 Jan 18   2019 Nov 16    8.8      70062(1), 80109(2), 13012(12), 14000(9)   
 PM    2349+3458B    2018 Oct 25   2019 Nov 26    1.1      14000(9) 
 WISE  2354+0240     2012 Sep 03   2018 Oct 13    6.1      80109(1), 13012(12)   
 CWISE 2355+3804     2018 Oct 31   2019 Oct 31    1.0      14034(1), 14224(1) 
 CWISE 2356-4814     2018 Oct 21   2019 Oct 29    1.0      14034(1), 14224(2) 
 WISE  2357+1227     2012 Sep 03   2018 Oct 21    6.1      80109(1), 13012(12)   


==> anc/TableA1.txt <==
\ Entries with a magnitude value but null uncertainty (see line below) are limits only.
\ Nulls:            -9.  -9.          -33333.    3333.   -22222.  222.  -11111.  111.      98888. 988. 97777. 977. 96666. 966. 95555. 955. 94444. 944.                                     844444.     84444.     855555.     85555.      86666.          8666.      87777.          8777.        8999.         899.         88888. 8888.    77777. 7777.   66666.  6666.     55555.  5555.  44444. 4444.                      
\                                                                                                      
|T|Name            |SpO |SpIR|SpAd|OI|    plx   |plxe  | mura    |mre | mudec   |mde   |AS|JMKO  |JMKe|J2MASS|J2Me|Hmag  |Herr|KMKO  |KMKe|Ks2MAS|Ks2e|PhotS|      RA_C2|       Dec_C2|    pmra_C2|pmraerr_C2|   pmdec_C2|pmdcerr_C2|   W1mag_C2|      W1err_C2|   W2mag_C2|      W2err_C2|      par_C2|  par_err_C2|C2S|   W1mag  |W1err|  W2mag  |W2err|  W3mag  |W3err |WS|ch1mag |ch1err|ch2mag|ch2err|SS|N|FullName                                                |
|c|char            |real|real|real|c |    real  |r     | real    |r   | real    |r     |c |real  |real|real  |real|real  |real|real  |real|real  |real|char |     double|       double|     double|    double|     double|    double|     double|        double|     double|        double|        real|        real|c  |   real   |real |  real   |real |  real   |real  |c |real   |real  |real  |real  |c |c|char                                                    |
| |                |    |    |    |  |    mas   |mas   | masyr   |msy | masyr   |msy   |  |mag   |mag |mag   |mag |mag   |mag |mag   |mag |mag   |mag |     |        deg|          deg|  arcsec/yr| arcsec/yr|  arcsec/yr| arcsec/yr|        mag|           mag|        mag|           mag|      arcsec|      arcsec|   |   mag    |mag  |  mag    |mag  |  mag    |mag   |  |mag    |mag   |mag   |mag   |  | |                                                        |
|n|                |null|null|null|n |    null  |n     | null    |n   | null    |n     |n |null  |null|null  |null|null  |null|null  |null|null  |null|null |       null|         null|       null|      null|       null|      null|       null|          null|       null|          null|        null|        null|n  |   null   |null |  null   |null |  null   |null  |n |null   |null  |null  |null  |n |n|null                                                    |
 T SDSS  0000+2554  15.0 14.5 14.5 TT    70.8    1.9      -19.1   1.5    126.7   1.3    D   14.85 0.01  15.06 0.04  14.73 0.07  14.82 0.03  14.84 0.12 U22D2   0.0563043    25.9054854    -0.02031     0.0064     0.05097     0.0063      12.922          0.017      12.155          0.010        0.156        0.026  c2     12.904 0.016    12.138 0.010    66666. 6666.  c2  13.72  0.01   13.07  0.02   L    SDSS J000013.54+255418.6                                               
 T GJ 1001BC         5.0  5.0  5.0 kT    82.0946 0.3768   671.09  0.35 -1498.16  0.51   G   12.98 0.01  13.11 0.02  12.06 0.03 95555. 955.  11.39 0.01 V22-V   1.1491771   -40.7415963     0.67320     0.0026    -1.54516     0.0024      10.749          0.008      10.467          0.005        0.189        0.012  c2     10.736 0.022    10.463 0.020     9.803 0.048  AW  10.36  0.01   10.47  0.01   P  M GJ 1001BC                                                         
 T WISE  0005+3737  -9.  19.0 19.0 -T   126.9    2.1      997.3   1.0   -271.6   1.0    T   17.58 0.04 97777. 977.  17.98 0.02 95555. 955.  16.28 0.31 U-k-2   1.3250452    37.6219054     1.03898     0.0113    -0.28472     0.0114      16.513          0.040      13.297          0.013        0.148        0.049  C2     16.764 0.089    13.291 0.031    11.785 0.236  AW  15.431 0.024  13.282 0.018  K    WISE J000517.48+373720.5
 T 2MASS 0014-4844   2.5  2.5  2.5 TT    50.1064 0.3898   870.72  0.27   281.46  0.43   G   13.91 0.01  14.05 0.04  13.26 0.01 95555. 955.  12.78 0.01 V2V-V   3.7386552   -48.7367024     0.91800     0.0068     0.26351     0.0087      12.276          0.012      12.019          0.009        0.131        0.039  C2     12.267 0.023    11.987 0.022    11.425 0.157  AW  55555. 5555.  44444. 4444.  -    2MASS J00145575-4844171                                                          
 T WISE  0015-4615  -9.  18.0 18.0 -T    75.2    2.4      413.4   1.1   -687.8   1.0    T   17.67 0.02 97777. 977.  17.91 0.07 95555. 955. 94444. 944. V-V--   3.7755685   -46.2558784     0.44128     0.0173    -0.68529     0.0179      17.402          0.071      14.262          0.016        0.044        0.055  C2     16.960 0.101    14.218 0.043    12.281 6666.  AW  16.096 0.031  14.228 0.019  K    WISE J001505.87-461517.6
 T 2MASS 0015+3516   2.0  1.0  1.0 TT    58.6085 0.3664    55.17  0.45  -257.09  0.28   G   13.71 0.01  13.88 0.03  12.89 0.04 95555. 955.  12.26 0.02 UKK-2   3.9368016    35.2663391     0.05580     0.0042    -0.26491     0.0038      11.763          0.013      11.550          0.009        0.043        0.021  C2     11.794 0.023    11.538 0.021    10.949 0.100  AW  55555. 5555.  44444. 4444.  -    2MASSW J0015447+351603                                                       
 T CWISE 0027-0121  -9.  19.0 19.0 -T    54.2    7.9      449.3   2.6     57.1   2.1    T   19.64 0.06 97777. 977. 96666. 966. 95555. 955. 94444. 944. P----   6.8643655    -1.3504959     0.40645     0.0457     0.04329     0.0460      18.201          0.149      15.215          0.036       -0.096        0.120  C2     18.383 0.397    15.279 0.095    11.998 6666.  AW  17.348 0.065  15.233 0.020  0    CWISE J002727.44-012101.7                                                
 T WISE  0031+5749  -9.   8.0  8.0 -T    71.0    3.2      521.8   1.5    -18.3   1.6    T   14.77 0.01  14.95 0.04  13.78 0.04 95555. 955.  13.22 0.03 U22-2   7.7937181    57.8267068     0.58711     0.0031    -0.01227     0.0027      12.504          0.017      11.928          0.010       -0.026        0.016  C2     12.422 0.024    11.843 0.021    10.960 0.069  AW  55555.  5555. 11.893 0.020  0    WISE J003110.04+574936.3                                                              
 P PSO   0031+3335  -9.   9.0  9.0 -T    45.4    3.8      -17.3   2.3    -19.2   1.9    W  98888. 988.  16.45 0.13  15.43 0.12 95555. 955.  14.49 0.08 -22-2   7.9193386    33.5960569    -0.00820     0.0066    -0.03015     0.0063      13.682          0.016      13.268          0.011        0.048        0.027  C2     13.755 0.026    13.247 0.030    12.199 0.351  AW  55555.  5555. 13.256 0.021  0    PSO J007.9194+33.5961                                                
 T WISE  0032-4946  -9.  18.5 18.5 -T    60.8    2.5     -368.6   1.2   -861.7   1.1    T   18.56 0.06 97777. 977.  18.87 0.14 95555. 955.  18.59 0.24 V-V-V   8.1284411   -49.7825741    -0.33999     0.0332    -0.91926     0.0324      18.070          0.109      15.049          0.025       -0.051        0.094  C2     17.669 0.167    15.076 0.068    12.206 0.349  AW  16.932 0.049  14.929 0.021  K    WISE J003231.09-494651.4
 T ULAS  0034-0052  -9.  18.5 18.5 -T    68.7    1.4      -16.7   1.0   -358.8   0.8    D   18.18 0.04 97777. 977.  18.49 0.04  18.48 0.04 94444. 944. V-ff-   8.5115410    -0.8695031    -0.04705     0.0264    -0.37476     0.0281      17.235          0.063      14.579          0.022        0.082        0.068  C2     17.007 0.133    14.544 0.062    11.955 6666.  AW  16.233 0.034  14.495 0.020  K    ULAS J003402.77-005206.7
 T 2MASS 0034+0523  -9.  16.5 16.5 -T   118.8    2.7      673.6   1.3    178.2   1.5    T   15.14 0.01  15.54 0.05  15.58 0.01  16.07 0.03  15.84 0.03 u2uuD   8.7180669     5.3856151     0.74304     0.0073     0.20344     0.0055      15.174          0.026      12.666          0.015        0.145        0.048  C2     15.088 0.037    12.552 0.025    11.780 0.313  AW  14.095 0.019  12.580 0.017  K    2MASS J00345157+0523050
 C 2MASS 0034-0706   3.0  4.3  4.3 LG     55.83   12.26   197.07  9.04  -160.68  6.22   R  98888. 988.  15.53 0.06  14.57 0.04 95555. 955.  13.94 0.07 -22-2   8.7377618    -7.1011074     0.21769     0.0059    -0.18441     0.0057      13.276          0.013      12.928          0.010        0.034        0.022  C2     13.292 0.025    12.931 0.028    11.745 0.267  AW  55555. 5555.  44444. 4444.  -    2MASSI J0034568-070601  
 T 2MASS 0036+1821   3.5  4.0  4.0 TT   114.4167 0.2088   901.55  0.36   124.01  0.2    G   12.36 0.01  12.47 0.03  11.59 0.03  11.04 0.03  11.06 0.02 U22f2   9.0716350    18.3534778     0.99909     0.0047     0.13700     0.0041      10.605          0.010      10.316          0.008        0.127        0.042  C2     10.536 0.024    10.245 0.019     9.851 0.054  AW  10.19  0.03   10.24  0.01   P    2MASSW J0036159+182110                                                                 
 T WISE  0038+2758  -9.  19.0 19.0 -T    88.2    2.0      -12.0   0.9     92.4   1.0    T   18.61 0.02 97777. 977.  18.92 0.04 95555. 955. 94444. 944. m-k--   9.6210955    27.9812089     0.00391     0.0209     0.04628     0.0194      17.503          0.074      14.418          0.019        0.016        0.064  C2     17.448 0.145    14.363 0.043    12.379 0.332  AW  16.454 0.037  14.410 0.020  K    WISE J003829.05+275852.1
 T Gl 27B           -9.  18.0 18.0 -T    89.7891 0.0581  -462.05  0.10  -369.81  0.05   g   16.31 0.03  16.60 0.03  16.72 0.03  16.86 0.03  16.73 0.03 fDffD   9.82879      21.25467       844444.     84444.     855555.     85555.      86666.          8666.      87777.          8777.        8999.         899.  --     88888. 8888.    77777. 7777.    66666. 6666.  --  15.38  0.04   13.62  0.02   K    Gl 27B
 T WISE  0040+0900  -9.  17.0 17.0 -T    69.8    1.5      -52.3   0.9    -53.0   2.0    K   16.15 0.02  16.50 0.12  16.56 0.02 95555. 955.  15.74 944. W2k-2  10.1036675     9.0150850    -0.01391     0.0137    -0.07977     0.0137      15.946          0.025      13.838          0.014        0.022        0.041  C2     15.985 0.065    13.826 0.049    11.819 6666.  AW  15.067 0.022  13.757 0.018  K    WISE J004024.88+090054.8
 T CWISE 0041-4019  -9.  18.0 18.0 -T    76.7    9.6     1196.6   1.7   -958.1   1.3    T   17.39 0.01 97777. 977. 96666. 966. 95555. 955.  17.16 0.05 V---V  10.4324127   -40.3249770     1.31476     0.0292    -1.03053     0.0313      17.037          0.048      15.016          0.025        0.108        0.083  C2     17.162 0.123    14.818 0.062    12.356 0.385  AW  16.129 0.032  14.906 0.021  0    CWISE J004143.77-401929.9                                                              
 T CWISE 0043-3822  -9.  -9.  18.5 --    38.1    15.7     388.0   3.5     59.1   2.0    T  98888. 988.  18.93 0.12  18.92 0.11 95555. 955. 94444. 944. -SS--  10.7968335   -38.3736150     0.35400     0.0417     0.06201     0.0403      18.994          0.273      15.270          0.034       -0.089        0.125  C2     18.377 8888.    15.259 0.078    12.382 6666.  AW  17.087 0.052  15.172 0.022  0    CWISE J004311.24-382225.0                                                      
 T 2MASS 0045+1634   2.0  2.0  2.0 TT    65.0151 0.2274   358.91  0.40   -48.07  0.24   G   12.93 0.01  13.06 0.02  12.06 0.04  11.33 0.02  11.37 0.02 U22D2  11.3408408    16.5788996     0.36088     0.0046    -0.05654     0.0039      10.786          0.012      10.411          0.008        0.058        0.021  C2     10.782 0.023    10.398 0.020     9.794 0.051  AW  10.546 0.010  10.382 0.016  0  Y 2MASSW J0045214+163445                                                              
 T WISE  0045+3611  -9.  15.0 15.0 -T    57.0    3.7      -83.6   1.5   -165.8   1.6    T   15.88 0.01  16.15 0.08  16.04 0.15 95555. 955.  15.80 0.20 U22-2  11.4272485    36.1940177    -0.06561     0.0108    -0.15619     0.0106      15.388          0.019      13.800          0.014        0.050        0.036  C2     15.317 0.036    13.734 0.032    12.650 0.457  AW  14.681 0.021  13.745 0.018  0    WISE J004542.56+361139.1                                                            
 T WISE  0047+6803   7.0  7.0  7.0 TT    82.3    1.8      380.7   1.1   -204.2   1.4    L   15.49 0.07  15.60 0.07  13.97 0.04  13.01 0.03  13.05 0.03 DTTDT  11.7560342    68.0641991     0.39580     0.0040    -0.20191     0.0034      11.768          0.010      11.242          0.008        0.059        0.018  C2     11.881 0.023    11.261 0.020    10.154 0.057  AW  11.466 0.010  44444. 4444.  0  Y WISEP J004701.06+680352.1                                                                                                         
 T WISE  0048+2508  -9.  -9.  18.5 -- -33333.    3333.    997.2   13.2  -721.7   11.9   T   19.51 0.16 97777. 977. 96666. 966. 95555. 955. 94444. 944. U----  12.2139388    25.1370418     1.10915     0.0298    -0.82853     0.0304      17.843          0.097      14.802          0.025       -0.103        0.089  C2     17.947 0.109    15.038 0.031    66666. 6666.  C2  16.793 0.026  14.743 0.016  m    WISEU J004851.21+250814.9                                                   
 T WISE  0049+0441  -9.   9.0  9.0 -T    62.6    2.9      307.6   3.0    237.0   2.8    W   15.77 0.01  15.85 0.05  14.80 0.01  14.13 0.01  14.17 0.04 uKuuB  12.3690973     4.6836229     0.32561     0.0063     0.22443     0.0061      13.425          0.014      12.977          0.010        0.064        0.024  C2     13.432 0.025    12.961 0.029    11.780 6666.  AW  12.976 0.017  12.950 0.017  0    WISEPC J004928.48+044100.1                                                     
 T WISE  0049+2151  -9.  18.5 18.5 -T   140.4    2.1     -479.4   1.0    -54.0   1.0    T   16.36 0.02  16.72 0.16  16.72 0.02 95555. 955. 94444. 944. P2P--  12.4396417    21.8553765    -0.46540     0.0089    -0.08063     0.0085      16.068          0.051      13.059          0.013        0.120        0.034  C2     15.920 0.060    13.030 0.028    11.583 0.191  AW  15.009 0.022  13.043 0.017  K    WISE J004945.61+215120.0
 T 2MASS 0050-3322  -9.  17.0 17.0 -T    94.6    2.4     1150.5   2.1    939.0   2.1    D   15.65 0.10  15.93 0.07  16.04 0.10  15.91 0.10  15.24 0.19 DKkD2  12.5901032   -33.3730952     1.18473     0.0106     0.93324     0.0096      15.573          0.018      13.608          0.011        0.091        0.041  C2     15.600 0.038    13.582 0.030    11.835 0.243  AW  14.872 0.022  13.594 0.018  K    2MASS J00501994-3322402
 P 2MASS 0051-1544   3.5  5.0  5.0 DB    29.1035 1.3478    70.06  1.78   -30.07  1.60   G   15.16 0.02  15.28 0.05  14.16 0.05 95555. 955.  13.47 0.04 W22-2  12.7952867   -15.7381539     0.08628     0.0055    -0.04441     0.0048      12.753          0.013      12.413          0.009        0.050        0.023  C2     12.743 0.023    12.416 0.025    12.217 0.365  AW  55555. 5555.  12.429 0.016  0    2MASSW J0051107-154417                                                         
 P WISE  0058-5653  -9.   9.0  9.0 -T    35.3    4.1      206.4   2.9     22.6   2.8    T   16.66 0.01  16.78 0.17  15.55 0.14 95555. 955.  14.71 0.01 V22-V  14.5492001   -56.8922177     0.22232     0.0062     0.03241     0.0054      13.744          0.012      13.254          0.010        0.050        0.023  C2     13.763 0.025    13.236 0.028    11.894 0.220  AW  55555. 5555.  13.299 0.018  0    WISEA J005811.69-565332.1                                                             
 T CFBDS 0059-0114  -9.  18.5 18.5 -T   103.2    2.1      884.7   1.1     44.0   1.2    D   18.15 0.04  18.34 0.03  18.27 0.05  18.71 0.05  18.63 0.05 VDffD  14.7977320    -1.2336147     0.89810     0.0157     0.02929     0.0152      17.038          0.076      13.731          0.018        0.094        0.064  C2     16.899 0.118    13.732 0.039    11.942 6666.  AW  15.771 0.028  13.715 0.018  K    CFBDS J005910.90-011401.3
 P 2MASS 0103+1935   6.0  6.0  6.0 DB    35.9    5.7      304.3   2.9     18.7   2.8    T   16.10 0.01  16.29 0.08  14.90 0.06  14.09 0.06  14.15 0.06 U22f2  15.8849993    19.5934974     0.32430     0.0059     0.00177     0.0052      13.184          0.013      12.734          0.011        0.082        0.026  C2     13.177 0.024    12.705 0.026    12.195 0.386  AW  12.881 0.010  12.772 0.016  0    2MASSI J0103320+193536                                                          
 T CWISE 0105-7834  -9.  -9.  19.0 --    87.2    4.4      293.0   8.8   -155.1   8.6    T   19.84 0.03 97777. 977. 96666. 966. 95555. 955. 94444. 944. G----  16.3670646   -78.5723590     0.23662     0.0292    -0.13763     0.0264      18.911          0.429      15.119          0.045       -0.003        0.098  C2     18.356 8888.    15.162 0.049    66666. 6666.  C2  17.289 0.071  15.204 0.019  M    CWISEP J010527.69-783419.3                                                          
 T SDSS  0107+0041   8.0  6.0  6.0 TT   64.13    4.51     627.9   7.0     91.6   3.4    V   15.76 0.01  15.82 0.06  14.59 0.01  13.58 0.03  13.70 0.01 V2VfV  16.9712976     0.6993718     0.69922     0.0080     0.07584     0.0089      12.766          0.017      12.257          0.015        0.149        0.046  C2     12.717 0.023    12.193 0.025    11.382 0.210  AW  12.345 0.010  12.211 0.016  0    SDSSp J010752.33+004156.1                                                              
 T WISE  0111-5053  -9.  11.5 11.5 -T    57.3    4.7     -274.7   1.3   -416.1   1.2    T   15.77 0.01  16.15 0.12  15.06 0.01 95555. 955.  14.54 0.01 V2V-V  17.9759253   -50.8959886    -0.25189     0.0059    -0.42805     0.0053      13.996          0.012      13.281          0.009        0.084        0.022  C2     14.003 0.026    13.234 0.026    11.915 0.217  AW  13.523 0.018  13.273 0.017  0    WISE J011154.36-505343.2                                                              
 F CWISE 0115-4616  -9.  16.0 16.0 -T -33333.    3333.   -330.75  27.0  -395.89  26.5   c   17.35 0.02 97777. 977.  17.75 0.06 95555. 955.  18.28 0.18 V-V-V  18.9948181   -46.2724037    -0.33075     0.0270    -0.39589     0.0265      17.154          0.049      14.884          0.023       -0.046        0.070  C2     17.226 0.120    14.771 0.057    12.024 6666.  AW  16.330 0.034  14.798 0.021  0    CWISE J011558.74-461620.8 
 F CWISE 0119-4937  -9.  17.0 17.0 -T -33333.    3333.    658.27  32.9  -537.28  34.3   c   18.59 0.06 97777. 977.  19.06 0.30 95555. 955. 94444. 944. V-V--  19.8822487   -49.6305750     0.65827     0.0329    -0.53728     0.0343      17.755          0.079      15.069          0.024       -0.014        0.087  C2     17.776 0.184    15.074 0.066    12.892 6666.  AW  16.688 0.042  15.013 0.021  0    CWISE J011931.78-493750.4   
 T CWISE 0119-4502  -9.  18.0 18.0 -T -33333.    3333.    158.3   22.5   -24.4   21.7   c   17.12 0.01 97777. 977.  17.51 0.05 95555. 955.  17.36 0.08 V-V-V  19.9700942   -45.0420258     0.15826     0.0225    -0.02440     0.0217      17.126          0.048      14.770          0.020        0.146        0.060  C2     17.030 0.095    14.726 0.051    12.307 6666.  AW  16.250 0.033  14.691 0.020  0    CWISE J011952.82-450231.2                                                   
 P WISE  0123+4142  -9.  17.0 17.0 -K    39.3    2.4      601.0   1.3     88.9   1.3    W   16.97 0.02  17.38 0.11  17.20 0.13 95555. 955.  18.37 0.37 UKK-B  20.8898127    41.7013964     0.68318     0.0254     0.16501     0.0255      16.755          0.038      14.917          0.024        0.052        0.071  C2     16.842 0.084    14.946 0.066    12.295 6666.  AW  16.119 0.032  14.842 0.021  K    WISEPA J012333.21+414203.9
 T 2MASS 0128-5545   2.0  1.0  1.0 TT    54.0168 0.2345  -234.95  0.57   108.23  0.50   G   13.68 0.01  13.78 0.03  12.92 0.03 95555. 955.  12.37 0.01 V22-V  22.1091902   -55.7590365    -0.20716     0.0041     0.10692     0.0037      11.968          0.012      11.713          0.008        0.066        0.021  C2     11.963 0.023    11.705 0.021    11.222 0.118  AW  55555. 5555.  44444. 4444.  -    2MASS J01282664-5545343                                                      
 P WISE  0132-5818  -9.  -9.  19.0 --    27.2    7.3      437.7   9.2    -62.7   11.1   T   19.72 0.04 97777. 977. 96666. 966.  18.57 955. 94444. 944. G---A  23.0753016   -58.3072301     0.52057     0.0559    -0.02415     0.0501      19.078          0.257      15.743          0.041        0.282        0.144  C2     18.932 8888.    15.808 0.106    12.308 6666.  AW  17.882 0.064  15.740 0.019  m    WISEA J013217.78-581825.9                                                          
 T CFBDS 0133+0231  -9.  18.5 18.5 -T    53.1    2.6      606.1   1.4   -115.7   1.1    T   18.34 0.08 97777. 977.  18.62 0.10 95555. 955. 94444. 944. u-k--  23.2609895     2.5245491     0.57910     0.0391    -0.12611     0.0402      17.520          0.085      15.037          0.033        0.113        0.103  C2     17.250 0.137    14.980 0.073    12.662 6666.  AW  16.789 0.044  15.053 0.023  K    CFBDS J013302.27+023128.4
 P WISE  0135+1715  -9.  16.0 16.0 -T    46.7    3.5     -365.4   2.6   -245.6   2.5    W   17.18 0.01 97777. 977.  17.52 0.03 95555. 955. 94444. 944. P-P--  23.8564097    17.2506516    -0.33327     0.0265    -0.20412     0.0281      16.960          0.054      14.657          0.023        0.047        0.073  C2     16.893 0.100    14.643 0.060    12.365 6666.  AW  16.079 0.031  14.566 0.020  0    WISE J013525.64+171503.4                                            
 T SIMP  0136+0933  12.0 12.0 12.0 -T   162.13   0.57    1237.7   0.2    -23.8   2.2    d   13.25 0.01  13.46 0.03  12.81 0.01  12.59 0.01  12.56 0.02 uKuu2  24.2411417     9.5630794     1.27043     0.0033    -0.02016     0.0031      11.944          0.010      11.001          0.008       -0.023        0.016  C2     11.941 0.023    10.964 0.021     9.738 0.048  AW  11.364 0.010  10.975 0.016  0  Y SIMP J013656.57+093347.3                                           
 P WISE  0138-0322  -9.  13.0 13.0 -T    43.9    2.9      112.1   2.7   -307.8   3.2    W   16.14 0.01  16.36 0.07  15.66 0.01 95555. 955.  15.29 0.02 VKV-V  24.6525763    -3.3730227     0.13414     0.0081    -0.34495     0.0078      14.431          0.014      13.403          0.012        0.035        0.030  C2     14.416 0.029    13.393 0.030    12.155 0.382  AW  13.884 0.018  13.425 0.018  0    WISEPC J013836.59-032221.2                                                
 T CWISE 0143-7033  -9.  -9.  17.5 -- -33333.    3333.    118.6   23.9   244.4   21.3   c   17.73 0.03 97777. 977. 96666. 966. 95555. 955.  18.26 0.23 G---V  25.7864143   -70.5664230     0.11863     0.0239     0.24444     0.0213      17.406          0.050      14.945          0.019        0.048        0.060  C2     17.324 0.102    14.971 0.052    12.492 6666.  AW  16.638 0.040  14.904 0.021  0    CWISE J014308.73-703359.1                                                 
 T 2MASS 0144-0716   5.0  4.5  4.5 -T    79.0319 0.6240   384.02  1.10  -196.93  0.71   G   14.10 0.01  14.19 0.03  13.01 0.03 95555. 955.  12.29 0.01 VKK-V  26.1490766    -7.2715016     0.39590     0.0045    -0.21600     0.0041      11.627          0.013      11.370          0.009        0.072        0.022  C2     11.626 0.024    11.371 0.021    10.883 0.100  AW  11.318 0.010  11.375 0.016  0    2MASS J01443536-0716142                                                           
 T WISE  0146+4234  -9.  20.0 20.0 -d    51.7    2.0     -451.6   0.9    -33.1   0.9    T   20.69 0.07 97777. 977.  21.30 0.12 95555. 955. 94444. 944. e-e--  26.7355274    42.5694983    -0.47928     0.0325     0.04333     0.0337      19.129          0.309      15.062          0.027       -0.153        0.095  C2     19.137 8888.    15.083 0.065    12.447 6666.  AW  17.500 0.070  15.072 0.022  K  M WISE J014656.66+423410.0  
 T WISE  0148-7202  -9.  19.5 19.5 -T    91.7    3.4     1269.3   4.1      0.0   4.4    C   18.91 0.04  18.96 0.07  19.16 0.03 95555. 955. 94444. 944. MDM--  27.0378529   -72.0496712     1.32127     0.0192     0.00141     0.0157      17.899          0.079      14.629          0.016        0.053        0.058  C2     18.260 0.200    14.592 0.039    12.576 6666.  AW  16.836 0.045  14.648 0.020  K    WISEPC J014807.25-720258.7
 T CWISE 0148-1048  -9.  -9.  18.5 --     5.4    49.3     -22.5   10.6  -251.9   4.3    T   18.14 0.03  18.45 0.17  17.88 0.21 95555. 955.  17.83 0.30 PBB-B  27.1563115   -10.8015643    -0.01742     0.0218    -0.21600     0.0224      16.852          0.051      14.568          0.024       -0.009        0.071  C2     16.423 0.065    14.439 0.048    12.691 0.515  AW  16.469 0.038  14.634 0.020  0    CWISE J014837.51-104805.6                                                          
 P WISE  0150+3827  -9.  10.0 10.0 -T    44.6    3.2      881.4   1.2   -120.1   1.2    T   15.90 0.01  16.07 0.05  14.97 0.07 95555. 955.  14.38 0.07 UKK-p  27.5475771    38.4565860     1.01152     0.0093    -0.05669     0.0098      13.746          0.015      13.165          0.013       -0.052        0.046  C2     13.647 0.025    13.039 0.031    11.859 0.238  AW  13.234 0.017  13.115 0.017  0    WISEP J015010.86+382724.3                                                      
 F CWISE 0150-4621  -9.  -9.  16.0 -- -33333.    3333.   -195.21  24.1  -120.89  23.6   c   17.09 0.02 97777. 977.  17.35 0.05 95555. 955.  17.33 0.08 V-V-V  27.6760011   -46.3653876    -0.19521     0.0241    -0.12089     0.0236      17.011          0.042      14.856          0.022       -0.075        0.066  C2     17.106 0.105    14.774 0.052    12.022 6666.  AW  16.110 0.031  14.783 0.020  0    CWISE J015042.24-462155.3
 T CWISE 0153+6137  -9.  -9.  10.0 -- -33333.    3333.    172.73  6.8   -107.81  6.2    c  98888. 988. 97777. 977. 96666. 966. 95555. 955.  15.57 0.19 ----2  28.4579139    61.6295331     0.17273     0.0068    -0.10781     0.0062      13.947          0.026      13.237          0.019        0.081        0.043  C2     13.794 0.025    13.142 0.028    11.511 0.229  AW  55555. 5555.  44444. 4444.  -    CWISE J015349.89+613746.3                                
 P 2MASS 0155+0950   5.0  5.0  5.0 RB    44.7132 0.6697   327.44  1.04   -89.45  0.92   G   14.73 0.01  14.83 0.04  13.88 0.01 95555. 955.  13.14 0.04 u2u-2  28.7661463     9.8330932     0.35206     0.0045    -0.09140     0.0042      12.557          0.012      12.238          0.009        0.061        0.021  C2     12.561 0.023    12.210 0.023    11.984 0.232  AW  55555. 5555.  12.235 0.016  0    2MASS J01550354+0950003                                                
 P WISE  0200-5105  -9.   7.0  7.0 -T    39.6    4.3      167.3   2.2    -63.5   2.3    T   16.22 0.01  16.41 0.12  14.94 0.07 95555. 955.  13.95 0.01 V22-V  30.1973927   -51.0893775     0.19832     0.0044    -0.08146     0.0039      12.889          0.013      12.359          0.008        0.035        0.019  C2     12.885 0.024    12.356 0.023    12.102 0.253  AW  55555. 5555.  12.412 0.018  0    WISEA J020047.29-510521.4                                                            
 P 2MASS 0205+1251   5.0  5.5  5.5 DB    42.5    3.0      364.6   2.4    -29.5   2.7    W   15.57 0.02  15.68 0.06  14.45 0.05 95555. 955.  13.67 0.04 WKK-2  31.2660248    12.8616548     0.39488     0.0053    -0.05881     0.0049      12.923          0.013      12.602          0.010        0.011        0.024  C2     12.939 0.024    12.558 0.024    11.818 0.227  AW  55555. 5555.  12.596 0.016  0    2MASSW J0205034+125142                                                      
 T DENIS 0205-1159   7.0  7.0  7.0 JK    53.67   1.12     428.9   0.2     54.2   0.7    d   14.43 0.01  14.59 0.03  13.57 0.04  12.99 0.05  12.99 0.01 VKKfV  31.3743520   -11.9913745     0.45539     0.0046     0.05263     0.0038      12.248          0.013      11.815          0.011        0.085        0.028  C2     12.229 0.022    11.784 0.023    10.765 0.095  AW  55555. 5555.  44444. 4444.  -  M DENIS-P J0205.4-1159                                                        
 T WISE  0206+2640  -9.   9.0  9.0 -T    52.1    1.4      442.7   2.1    -41.9   2.3    L   16.47 0.02  16.53 0.11  15.10 0.08  14.50 0.08  14.52 0.08 -KKD2  31.6060515    26.6731535     0.45066     0.0066    -0.06102     0.0057      13.421          0.020      12.865          0.017        0.061        0.040  C2     13.421 0.025    12.831 0.028    11.167 0.197  AW  13.073 0.017  12.864 0.017  0    WISEPA J020625.26+264023.6                                                      
 P CWISE 0212+0531  -9.  -9.  -9.  --    24.7    16.3     -59.8   45.0    57.0   27.4   T   22.75 0.78 97777. 977. 96666. 966. 95555. 955. 94444. 944. P----  33.1814212     5.5298619    -0.11139     0.0883     0.02076     0.0964      19.544          8666.      16.021          0.072       -0.163        0.275  C2     18.862 8888.    15.917 0.150    12.594 6666.  AW  18.931 0.250  16.028 0.024  M    CWISEP J021243.55+053147.2                                                              
 T 2MASS 0213+3648C -9.  13.0 13.0 -T    70.0180 0.2041    65.37  0.45    64.88  0.37   g   15.16 0.01  15.30 0.53  14.89 0.02  14.93 0.02  14.77 0.12 UQQQQ  33.3327693    36.8105838     0.03852     0.0071     0.01108     0.0070      14.135          0.015      12.971          0.011        0.051        0.029  c2     14.135 0.015    12.975 0.011    66666. 6666.  c2  55555. 5555.  44444. 4444.  -    2MASS J02132062+3648506C                                                       
 T 2MASS 0213+4444   1.5 -9.   1.5 T-    51.6812 0.3832   -52.14  0.58  -145.80  0.42   G   13.39 0.01  13.49 0.03  12.76 0.02 95555. 955.  12.21 0.02 U22-2  33.3696633    44.7452870    -0.04784     0.0038    -0.15749     0.0034      11.800          0.010      11.609          0.008        0.030        0.019  C2     11.872 0.023    11.614 0.021    11.258 0.166  AW  55555. 5555.  44444. 4444.  -    2MASSI J0213288+444445                                                      
 F CWISE 0217+0758  -9.  -9.  16.5 -- -33333.    3333.    135.00  24.4   -39.17  25.3   c  98888. 988. 97777. 977.  17.75 0.07  17.90 0.13 94444. 944. --uu-  34.2729922     7.9805413     0.13500     0.0244    -0.03917     0.0253      16.797          0.093      14.626          0.038        0.036        0.077  C2     16.791 0.093    14.635 0.037    66666. 6666.  C2  55555. 5555.  44444. 4444.  -    CWISE J021705.51+075849.9   
 P WISE  0221+3842  -9.  16.5 16.5 -K    37.7    2.0      133.9   1.7    -27.2   1.5    W   17.24 0.02  17.38 0.09  16.93 0.12 95555. 955.  16.95 0.17 Wpp-B  35.2750113    38.7009331     0.09481     0.0227    -0.09627     0.0234      16.640          0.040      14.795          0.023        0.027        0.069  C2     16.730 0.081    14.812 0.058    12.073 6666.  AW  15.926 0.029  14.860 0.021  K    WISEP J022105.94+384202.9
 T WISE  0223-2932  -9.  17.5 17.5 -T    80.7    2.6      780.2   1.1   -535.1   1.5    K   17.10 0.05  17.34 0.15  17.30 0.11 95555. 955.  16.94 944. KKK-p  35.8447819   -29.5501370     0.83855     0.0163    -0.55963     0.0166      17.021          0.058      14.056          0.017        0.074        0.060  C2     16.870 0.083    14.021 0.035    12.647 0.393  AW  15.810 0.028  14.013 0.019  K    WISEPC J022322.39-293258.1
 T WISE  0226-0211  -9.  17.0 17.0 -K    51.1    2.3     -291.8   1.8   -433.5   1.4    W   18.41 0.02  18.94 0.12  18.88 0.10 95555. 955. 94444. 944. WKk--  36.5996361    -2.1957093    -0.22981     0.0238    -0.42211     0.0256      17.569          0.084      14.578          0.021        0.046        0.073  C2     17.413 0.131    14.518 0.047    12.603 6666.  AW  16.612 0.040  14.628 0.020  K  M WISEPA J022623.98-021142.8 
 P WISE  0233+3030  -9.  16.0 16.0 -M    28.2    2.6     -132.0   1.8    -29.9   1.6    W   16.53 0.02  16.85 0.14  16.79 0.02 95555. 955.  17.04 944. U2k-2  38.3251028    30.5084358    -0.10546     0.0181    -0.07793     0.0188      16.441          0.036      14.384          0.019        0.079        0.056  C2     16.403 0.066    14.341 0.046    12.025 6666.  AW  15.629 0.026  14.352 0.019  K    WISE J023318.05+303030.5
 T CWISE 0238-1332  -9.  -9.  21.0 --    85.8    21.4     -62.0   58.2  -768.5   44.6   T   21.46 988. 97777. 977. 96666. 966. 95555. 955.  18.32 944. a---a  39.6774533   -13.5364275    -0.09601     0.1076    -0.64033     0.1209      19.653          8666.      16.324          0.083        0.328        0.299  C2     19.619 8888.    16.468 0.096    66666. 6666.  C2  19.058 0.219  16.329 0.024  M    CWISEP J023842.60-133210.7                                           
 T WISE  0241-3653  -9.  17.0 17.0 -T    53.1    2.5      242.9   1.1    141.8   1.0    T   16.72 0.01 97777. 977.  17.04 0.07 95555. 955.  17.08 0.07 V-k-V  40.3534829   -36.8909818     0.27801     0.0180     0.12451     0.0183      16.690          0.036      14.392          0.018        0.025        0.054  C2     16.863 0.078    14.352 0.039    12.514 0.330  AW  15.739 0.027  14.348 0.019  K    WISE J024124.73-365328.0
 T 2MASS 0243-2453  15.5 16.0 16.0 TT    93.62   3.63    -287.8   3.5   -207.5   2.8    V   15.13 0.03  15.38 0.05  15.39 0.03  15.34 0.03  15.22 0.17 fKff2  40.8057778   -24.8924720    -0.26185     0.0064    -0.20913     0.0062      14.666          0.017      12.968          0.010        0.055        0.026  C2     14.654 0.029    12.928 0.026    11.488 0.142  AW  13.952 0.019  12.976 0.017  K    2MASSI J0243137-245329
 P WISE  0245-3450  -9.  18.0 18.0 -T    42.5    4.2     -101.7   1.0    -34.8   1.4    T   17.77 0.09  17.77 0.09  17.67 0.10 95555. 955. 94444. 944. mSS--  41.3024107   -34.8467118    -0.06320     0.0200    -0.01993     0.0222      16.962          0.044      14.660          0.019        0.017        0.061  C2     17.028 0.098    14.500 0.047    12.184 0.327  AW  16.047 0.030  14.587 0.020  0    WISE J024512.62-345047.8                                                         
 T WISE  0247+3725  -9.  18.0 18.0 -T    64.8    2.0       28.9   1.4    -88.0   1.2    W   18.02 0.02  18.44 0.17  18.24 0.19 95555. 955.  18.37 0.30 WBB-B  41.8106688    37.4230262     0.05492     0.0241    -0.11247     0.0259      17.737          0.089      14.578          0.022        0.155        0.071  C2     18.485 0.434    14.624 0.064    12.354 6666.  AW  16.698 0.042  14.553 0.020  K    WISE J024714.52+372523.5
 T 2MASS 0251-0352   3.0  1.0  1.0 TT    90.62   3.02    1100.7   1.7  -1846.5   1.2    B   12.94 0.02  13.06 0.03  12.25 0.02 95555. 955.  11.66 0.02 W22-2  42.8171505    -3.8877166     1.15720     0.0042    -1.87530     0.0041      11.205          0.010      10.887          0.008        8999.         899.  C2     11.196 0.023    10.869 0.020    10.437 0.078  AW  10.879 0.010  10.869 0.016  0    2MASSI J0251148-035245                                                               
 T WISE  0254+0223  -9.  18.0 18.0 -T   144.1    1.5     2562.6   0.2    221.9   1.3    k   15.92 0.01  16.56 0.16  16.30 0.01  16.73 0.05  16.01 944. UKPu2  43.5440426     2.3999479     2.69980     0.0129     0.20500     0.0150      15.750          0.036      12.740          0.011        8999.         899.  C2     15.807 0.048    12.758 0.026    11.357 0.139  AW  14.689 0.021  12.703 0.017  K    WISEPA J025409.45+022359.1        
 T DENIS 0255-4700   8.0  9.0  9.0 TT   205.3266 0.2545  1011.24  0.39  -554.76  0.47   G   13.12 0.01  13.25 0.03  12.30 0.01  11.56 0.05  11.67 0.01 V2VfV  43.7719540   -47.0167193     1.04736     0.0031    -0.55981     0.0029      10.773          0.010      10.212          0.008        0.164        0.020  C2     10.769 0.022    10.207 0.021     9.142 0.027  AW  10.29  0.02   10.20  0.02   P    DENIS-P J0255-4700                                                           
 T 2MASS 0257-3105   8.0  6.0  6.0 TT   102.3651 0.6073   622.88  0.57   346.00  0.97   G  98888. 988.  14.67 0.04  13.52 0.03 95555. 955.  12.88 0.03 -22-2  44.3610398   -31.0962088     0.62505     0.0046     0.35208     0.0041      12.073          0.013      11.659          0.006        0.051        0.095  C2     12.032 0.023    11.600 0.021    10.565 0.073  AW  55555. 5555.  44444. 4444.  -    2MASS J02572581-3105523                                                           
 P WISE  0257-2655  -9.  -9.  19.5 -- -33333.    3333.    520.7   18.7    98.9   14.0   T   20.99 0.07 97777. 977. 96666. 966. 95555. 955. 94444. 944. G----  44.4859129   -26.9245468     0.51483     0.0814     0.15459     0.0819      19.389          0.353      16.087          0.063       -0.171        0.229  C2     18.443 8888.    15.943 0.119    13.160 6666.  AW  18.302 0.097  15.953 0.019  m    WISEA J025756.40-265528.8                                                              
 C WISE  0259-0346  -9.  15.0 15.0 -M -33333.    3333.    345.21  26.3   273.80  28.1   c  98888. 988. 97777. 977. 96666. 966. 95555. 955. 94444. 944. -----  44.8920468    -3.7790539     0.34521     0.0263     0.27380     0.0281      16.799          0.045      14.936          0.027       -0.064        0.077  C2     16.865 0.082    15.011 0.064    12.699 6666.  AW  16.224 0.033  14.881 0.021  0    WISE J025934.00-034645.7  
 T WISE  0302-5817  -9.  20.0 20.0 -T    59.9    3.3       52.0   3.5    -70.8   3.5    T  98888. 988. 97777. 977. 96666. 966. 95555. 955. 94444. 944. -----  45.6561465   -58.2946169     0.05940     0.0530    -0.03869     0.0490      18.990          0.185      15.897          0.038        0.206        0.132  C2     19.262 8888.    15.809 0.091    12.940 6666.  AW  18.187 0.092  15.844 0.019  K    WISEA J030237.53-581740.3
 T WISE  0304-2705  -9.  20.0 20.0 -T    73.1    2.6      124.6   1.8    494.3   2.6    T   20.79 0.09 97777. 977.  21.02 0.16 95555. 955. 94444. 944. h-h--  46.2044396   -27.0849935     0.11644     0.0510     0.47326     0.0536      19.715          8666.      15.578          0.041       -0.130        0.145  C2     19.140 8888.    15.592 0.088    12.775 6666.  AW  17.706 0.033  15.494 0.016  K    WISE J030449.03-270508.3
 P WISE  0305+3954  -9.  16.0 16.0 -T    27.8    2.0      273.0   1.5      4.7   1.5    W   16.77 0.02  17.13 0.09  17.08 0.12 95555. 955.  16.93 0.17 UKK-B  46.3902784    39.9096296     0.31730     0.0219     0.00786     0.0247      16.710          0.042      14.652          0.022        0.028        0.063  C2     16.769 0.099    14.670 0.058    12.367 6666.  AW  15.978 0.030  14.537 0.020  0    WISEPA J030533.54+395434.4                                                        
 T WISE  0309-5016  -9.  17.0 17.0 -T    62.2    2.8      527.5   1.4    207.3   1.3    T   17.10 0.02  17.45 0.07  17.43 0.04 95555. 955.  17.82 0.11 VSV-V  47.3332923   -50.2703533     0.54503     0.0110     0.19969     0.0105      16.723          0.046      13.663          0.014        0.029        0.047  C2     16.465 0.057    13.631 0.031    12.755 0.455  AW  15.528 0.025  13.633 0.018  K    WISEA J030919.70-501614.2 
 T 2MASS 0310-2756   5.0  6.5  6.5 TT    29.5    5.2     -122.3   2.8    -51.7   2.3    T  98888. 988.  15.80 0.07  14.66 0.05 95555. 955.  13.96 0.06 -KK-2  47.5577777   -27.9461569    -0.10339     0.0054    -0.06136     0.0049      13.206          0.013      12.859          0.010        0.033        0.025  C2     13.199 0.023    12.822 0.025    12.518 0.310  AW  55555. 5555.  12.847 0.016  0    2MASS J03101401-2756452                                                            
 P CWISE 0310-5733  -9.  15.0 15.0 -T -33333.    3333.     52.00  17.9   363.62  17.1   c   16.82 0.10 97777. 977. 96666. 966. 95555. 955.  17.37 0.08 V---V  47.5900527   -57.5654728     0.05200     0.0179     0.36362     0.0171      16.728          0.028      14.755          0.017        0.048        0.049  C2     16.679 0.060    14.640 0.042    12.623 6666.  AW  15.824 0.028  14.732 0.020  0    CWISE J031021.61-573355.6
 T WISE  0313+7807  -9.  18.5 18.5 TT   135.6    2.8       73.9   0.9     53.8   1.0    T  98888. 988.  17.65 0.07  17.63 0.06 95555. 955. 94444. 944. -KK--  48.3589102    78.1290693     0.09284     0.0076     0.05879     0.0073      15.982          0.020      13.224          0.010        0.119        0.028  C2     15.953 0.045    13.263 0.026    12.045 0.264  AW  15.310 0.024  13.267 0.017  K    WISEPA J031325.96+780744.2
 T 2MASS 0314+1603   0.0 -0.6 -0.6 TT    73.4296 0.2757  -242.44  0.34   -55.10  0.29   G   12.41 0.01  12.53 0.02  11.82 0.04  11.21 0.02  11.24 0.02 U22D2  48.5132788    16.0513222    -0.24201     0.0043    -0.06754     0.0041      10.932          0.014      10.676          0.009        0.031        0.021  C2     10.929 0.022    10.649 0.021    10.061 0.060  AW  55555. 5555.  44444. 4444.  -    2MASS J03140344+1603056                                                        
 P WISE  0316+3820  -9.  13.0 13.0 -T    44.2    3.1      -96.1   1.3   -308.9   1.2    T   15.88 0.01  16.21 0.08  15.50 0.08 95555. 955.  15.33 0.10 UBB-B  49.0610064    38.3351428    -0.12176     0.0087    -0.32571     0.0087      14.706          0.015      13.539          0.013        0.027        0.031  C2     14.699 0.033    13.509 0.033    11.762 6666.  AW  14.096 0.019  13.519 0.018  0    WISE J031614.68+382008.0                                                           
 T WISE  0316+4307  -9.  18.0 18.0 -T    74.7    2.1      375.5   0.9   -227.4   0.9    T   19.47 0.04 97777. 977.  19.70 0.09 95555. 955. 94444. 944. m-k--  49.1024134    43.1187133     0.36602     0.0253    -0.29200     0.0258      17.354          0.078      14.647          0.022        0.233        0.070  C2     17.790 0.221    14.640 0.054    12.411 6666.  AW  16.643 0.041  14.584 0.020  K    WISE J031624.35+430709.1
 T 2MASS 0318-3421   7.0  6.5  6.5 TT    74.1    4.6      397.1   2.3     27.8   1.9    T   15.44 0.05  15.57 0.06  14.35 0.04  13.45 0.04  13.51 0.04 fKKf2  49.7272647   -34.3579388     0.42092     0.0045     0.01025     0.0042      12.622          0.013      12.150          0.009        0.073        0.022  C2     12.640 0.023    12.138 0.023    11.036 0.081  AW  55555. 5555.  12.180 0.017  0    2MASS J03185403-3421292                                                      
 T CWISE 0321+6932  -9.  -9.  20.5 --    68.5    4.0      923.9   10.0  -365.3   9.6    T   21.16 988. 97777. 977. 96666. 966. 95555. 955. 94444. 944. a----  50.2909809    69.5344022     0.74014     0.0704    -0.36866     0.0743      19.264          8666.      15.991          0.049       -0.272        0.178  C2     18.887 8888.    16.073 0.053    66666. 6666.  C2  18.561 0.188  15.928 0.023  M    CWISEP J032109.59+693204.5                                           
 C WISE  0321-7347  -9.  18.0 18.0 -M -33333.    3333.    184.56  31.8   289.82  29.1   c   18.78 0.08 97777. 977. 96666. 966. 95555. 955. 94444. 944. V----  50.3381492   -73.7992948     0.18456     0.0318     0.28982     0.0291      18.107          0.078      15.382          0.024       -0.074        0.079  C2     19.292 0.429    15.476 0.060    13.092 0.459  AW  17.277 0.060  15.355 0.023  0    WISE J032120.91-734758.8  
 T WISE  0323+5625  -9.   7.0  7.0 -T    51.9    3.0      319.8   1.9   -293.8   1.9    T   15.78 0.02  15.62 0.06  14.35 0.05 95555. 955.  13.61 944. W22-2  50.7587360    56.4323609     0.31752     0.0046    -0.26802     0.0043      12.670          0.013      12.201          0.010        0.015        0.023  C2     12.578 0.023    12.109 0.022    11.868 0.303  AW  12.278 0.010  12.226 0.016  0    WISE J032301.86+562558.0                                                               
 T WISE  0323-5907  -9.  17.0 17.0 -T    72.1    2.9      532.5   1.3    507.5   1.7    T   16.67 0.01 97777. 977. 96666. 966. 95555. 955.  16.79 0.06 V---V  50.7895418   -59.1299846     0.52725     0.0152     0.55069     0.0141      16.671          0.032      14.542          0.016        0.265        0.051  C2     16.804 0.065    14.529 0.039    12.891 0.429  AW  15.771 0.027  14.527 0.020  K    WISEA J032309.12-590751.0
 T WISE  0323-6025  -9.  18.5 18.5 -T    71.7    2.3      517.2   1.0   -165.3   1.0    T   18.38 0.02 97777. 977.  18.42 0.01 95555. 955. 94444. 944. M-M--  50.9080069   -60.4320751     0.56581     0.0165    -0.18608     0.0147      17.552          0.052      14.502          0.014        0.028        0.044  C2     17.610 0.120    14.493 0.039    12.146 6666.  AW  16.570 0.039  14.505 0.020  K    WISEPC J032337.53-602554.9
 P WISE  0325-5044  -9.  18.0 18.0 -S    35.6    2.0       97.5   0.9   -159.3   0.8    T   18.94 0.02  19.37 0.15  19.42 0.03 95555. 955. 94444. 944. sSs--  51.2683886   -50.7335883     0.12913     0.0465    -0.14155     0.0441      18.736          0.168      15.674          0.036       -0.253        0.125  C2     18.430 0.258    16.209 0.145    12.918 6666.  AW  17.746 0.086  15.696 0.025  K    WISE J032504.33-504400.3
 T WISE  0325-3854  -9.  19.0 19.0 -T    60.2    3.5      287.9   1.3   -110.6   1.6    T  98888. 988.  19.33 0.23  19.58 0.20 95555. 955. 94444. 944. -SS--  51.3241495   -38.9151450     0.32918     0.0302    -0.11537     0.0310      18.341          0.128      15.036          0.025        0.044        0.090  C2     17.795 0.138    14.988 0.053    12.936 0.431  AW  17.120 0.053  14.984 0.021  K    WISE J032517.69-385454.1
 T WISE  0325+0831  -9.  17.0 17.0 -T    76.3    2.8      125.7   1.3    -49.3   1.5    T   16.09 0.01 97777. 977.  16.15 0.08 95555. 955. 94444. 944. U----  51.4490415     8.5216494     0.12752     0.0108    -0.07568     0.0119      15.425          0.022      13.592          0.014        0.039        0.037  C2     15.350 0.043    13.534 0.034    11.882 0.336  AW  14.700 0.021  13.588 0.018  K    WISE J032547.72+083118.2
 P SDSS  0325+0425  -9.  15.5 15.5 -T    44.0    3.2     -178.5   2.6    -74.0   2.4    W   16.00 0.01  16.25 0.14  16.26 0.02  16.47 0.03  16.53 944. uKuf2  51.4710646     4.4276696    -0.15047     0.0126    -0.06691     0.0132      15.800          0.025      13.823          0.015       -0.001        0.040  C2     15.894 0.053    13.810 0.037    11.777 6666.  AW  15.067 0.022  13.769 0.018  0    SDSS J032553.17+042540.1                                                    
 F 2MASS 0326-2102   5.0  5.0  5.0 TT -33333.    3333.    103.12  16.1  -129.87  18.72  S   15.97 0.01  16.13 0.09  14.79 0.08 95555. 955.  13.91 0.01 V22-V  51.6765014   -21.0355583     0.10798     0.0050    -0.15664     0.0045      12.964          0.012      12.476          0.010        0.029        0.023  C2     12.960 0.024    12.451 0.023    12.241 0.251  AW  12.602 0.010  12.476 0.016  0    2MASS J03264225-2102057                                                  
 P SDSS  0330-0025   4.0  6.5  6.5 hG    35.4433 1.1748   384.11  2.46  -349.53  2.75   G   15.23 0.01 97777. 977.  14.46 0.01  13.77 0.01  13.83 0.01 V-VuV  52.6480528    -0.4278625     0.41580     0.0065    -0.37378     0.0064      13.281          0.013      13.059          0.011        0.075        0.025  C2     13.302 0.026    13.031 0.028    12.351 0.443  AW  55555. 5555.  13.052 0.016  0    SDSSp J033035.13-002534.5                                                               
 T PSO   0330-0350  -9.   9.0  9.0 -T    59.2    3.3     -135.5   2.7     57.6   2.5    T  98888. 988.  16.47 0.10  15.16 0.08 95555. 955.  14.72 0.09 -22-2  52.7212738    -3.8408493    -0.12974     0.0067     0.04721     0.0065      13.671          0.013      13.035          0.011        0.049        0.027  C2     13.644 0.025    12.955 0.029    12.139 0.380  AW  55555. 5555.  13.046 0.016  0    PSO J052.7214-03.8409                                                            
 P WISE  0333-5856  -9.  13.0 13.0 -T    46.2    3.7     -121.0   1.4   -604.6   1.6    T   15.73 0.01  16.00 0.08  15.42 0.12 95555. 955.  14.72 0.01 VKK-V  53.4554624   -58.9388452    -0.12515     0.0038    -0.61463     0.0034      14.037          0.017      13.313          0.013        0.042        0.019  C2     14.001 0.024    13.286 0.025    12.220 0.225  AW  13.587 0.018  13.297 0.017  0    WISEPC J033349.34-585618.7                                                      
 T WISE  0335+4310  -9.  19.0 19.0 -T    84.8    1.7      822.7   0.6   -792.4   0.6    T   19.47 0.02  19.73 977.  19.94 0.03  20.86 0.11  18.56 944. sBsDB  53.8129172    43.1790782     1.02697     0.0666    -0.97339     0.0669      18.606          0.261      15.522          0.051       -0.102        0.269  C2     18.652 8888.    14.515 0.055    11.901 6666.  AW  16.612 0.040  14.381 0.020  K    WISE J033515.01+431045.1
 T WISE  0336-0143  -9.  20.0 20.0 -T    99.8    2.1     -251.5   0.9  -1216.1   0.9    T   19.44 0.14  19.00 977.  20.20 966. 95555. 955. 94444. 944. Vpp--  54.0206211    -1.7329327    -0.21529     0.0282    -1.33643     0.0339      18.164          0.153      14.664          0.023        0.160        0.085  C2     18.449 0.470    14.557 0.057    12.066 6666.  AW  17.254 0.059  14.625 0.020  K    WISE J033605.05-014350.4
 P WISE  0336+2826  -9.  15.0 15.0 -T    39.7    3.1      107.7   1.5   -173.2   1.4    T   16.26 0.02  16.54 0.12  16.28 0.03 95555. 955.  15.77 0.24 W2m-2  54.2164145    28.4411096     0.05727     0.0189    -0.18061     0.0204      16.024          0.028      14.427          0.021        0.002        0.056  C2     15.860 0.058    14.329 0.052    11.742 6666.  AW  15.310 0.024  14.362 0.019  0    WISE J033651.90+282628.8                                                      
 P 2MASS 0337-1758   4.5  6.0  6.0 DG    33.9    3.3      199.7   2.7    108.0   2.4    T   15.46 0.01  15.62 0.06  14.41 0.05 95555. 955.  13.61 0.01 VKK-V  54.2658781   -17.9683715     0.21617     0.0050     0.09551     0.0046      12.848          0.013      12.514          0.010        0.045        0.024  C2     12.842 0.024    12.488 0.024    12.086 0.353  AW  55555. 5555.  12.526 0.016  0    2MASSW J0337036-175807                                                     
 T 2MASS 0340-6724  -9.   7.0  7.0 -T   107.1165 0.6174  -331.84  1.55   497.42  1.66   G   14.58 0.01  14.74 0.03  13.59 0.03 95555. 955.  12.93 0.01 V22-V  55.0347799   -67.3988012    -0.34073     0.0027     0.55083     0.0028      12.151          0.014      11.620          0.011        0.133        0.019  C2     12.060 0.022    11.509 0.021    10.439 0.049  AW  11.684 0.010  11.505 0.016  0    2MASS J03400942-6724051                                                            
 C CWISE 0341+4715  -9.  -9.  11.5 -- -33333.    3333.    194.12  9.2    -82.59  10.0   c   16.27 0.01 97777. 977.  15.73 0.01  15.67 0.01 94444. 944. u-uu-  55.4421884    47.2584721     0.19412     0.0092    -0.08259     0.0100      14.669          0.018      13.734          0.013       -0.027        0.032  C2     14.702 0.018    13.753 0.013    66666. 6666.  C2  55555. 5555.  44444. 4444.  -    CWISE J034146.12+471530.5
 T 2MASS 0348-6022  -9.  17.0 17.0 -T   120.1    1.8     -279.7   0.6   -768.5   0.7    K   15.02 0.01  15.32 0.05  15.56 0.14 95555. 955.  15.33 0.01 VKK-V  57.0295500   -60.3778130    -0.26566     0.0043    -0.77761     0.0037      14.998          0.014      12.574          0.009        0.066        0.030  C2     15.024 0.028    12.550 0.022    11.220 0.082  AW  14.166 0.019  12.538 0.017  K    2MASS J03480772-6022270
 T WISE  0350-5658  -9.  21.0 21.0 -T   176.4    2.3     -208.7   1.0   -575.4   1.1    T   22.18 0.07 97777. 977.  22.26 0.14 95555. 955. 94444. 944. s-s--  57.5008677   -56.9758529    -0.17681     0.0227    -0.56991     0.0221      18.577          0.122      14.733          0.016        0.064        0.055  C2     18.699 8888.    14.745 0.044    12.325 0.282  AW  17.936 0.096  14.688 0.020  K    WISE J035000.32-565830.2
 T 2MASS 0355+1133   5.0  4.5  4.5 TT   109.6451 0.7368   219.76  1.56  -631.28  0.82   G   13.94 0.01  14.05 0.02  12.53 0.03  11.48 0.02  11.53 0.02 U22D2  58.8484846    11.5591664     0.26494     0.0038    -0.68930     0.0027      10.617          0.012      10.032          0.008        0.053        0.028  C2     10.526 0.024     9.944 0.021     9.219 0.035  AW  10.286 0.010   9.982 0.016  0  Y 2MASS J03552337+1133437                                                              
 T UGPS  0355+4743  -9.  -9.  16.0 --    66.4    3.2      505.8   5.7   -184.9   5.7    T   16.20 0.01 97777. 977.  16.58 0.02  17.48 0.07 94444. 944. u-uu-  58.8843075    47.7328096     0.51593     0.0181    -0.17725     0.0191      16.405          0.040      14.299          0.018        0.051        0.054  C2     16.493 0.044    14.374 0.019    66666. 6666.  C2  55555. 5555.  14.216 0.016  0    UGPS J03553200+4743588                                                         
 P 2MASS 0358-4116   5.0 -9.   5.0 T-    39.4    3.5       72.5   2.0     89.3   2.2    T   15.78 0.01  15.85 0.09  14.61 0.06 95555. 955.  13.81 0.01 VKK-V  59.5943124   -41.2679496     0.09420     0.0044     0.07667     0.0040      12.904          0.013      12.486          0.009        0.007        0.022  C2     12.911 0.023    12.471 0.022    11.661 0.119  AW  55555. 5555.  12.521 0.017  0    2MASS J03582255-4116060                                                      
 T WISE  0359-5401  -9.  20.0 20.0 -T    73.6    2.0     -134.1   0.7   -758.9   0.9    T   21.57 0.05 97777. 977.  22.03 0.11  22.80 0.30 94444. 944. s-sD-  59.8917437   -54.0327464    -0.09986     0.0317    -0.66289     0.0322      19.206          0.224      15.412          0.026        0.020        0.089  C2     19.031 8888.    15.384 0.054    12.877 6666.  AW  17.553 0.072  15.326 0.023  K    WISE J035934.06-540154.6
 T WISE  0401+2849   3.0  2.5  2.5 TT   80.2894  0.2615  -469.69  0.51  -103.07  0.29   G   13.34 0.02  13.41 0.02  12.43 0.02 95555. 955.  11.82 0.02 W22-2  60.4043060    28.8308326    -0.45457     0.0061    -0.12500     0.0051      11.293          0.020      11.018          0.019        0.005        0.054  C2     11.282 0.023    11.003 0.020    10.732 0.123  AW  11.509 0.010  44444. 4444.  0    WISE J040137.21+284951.7                                                                     
 T CWISE 0402-2651  -9.  -9.  21.0 --   116.4    20.5     767.0   25.6  -532.9   23.1   T   20.34 988. 97777. 977. 96666. 966. 95555. 955.  18.41 944. a---a  60.6483160   -26.8625985     0.57332     0.0519    -0.18900     0.0556      17.995          0.112      15.583          0.041        0.065        0.136  C2     18.061 0.121    15.731 0.046    66666. 6666.  C2  18.173 0.150  15.453 0.021  M    CWISEP J040235.55-265145.4                                                         
 P WISE  0404-6420  -9.  19.0 19.0 -S    44.8    2.2      -38.3   1.0    -54.6   1.0    T   19.65 0.03  19.68 0.17  19.97 0.03 95555. 955. 94444. 944. sSs--  61.1810100   -64.3417352     0.01022     0.0386    -0.06890     0.0345      18.063          0.066      15.627          0.029        0.146        0.091  C2     18.442 0.178    15.726 0.063    12.977 6666.  AW  17.633 0.082  15.418 0.022  K    WISE J040443.48-642029.9
 T WISE  0404+4127   2.0  3.0  3.0 TT    61.7516 0.4163   -47.76  1.04  -393.20  0.55   G   14.08 0.02  14.15 0.03  13.10 0.03 95555. 955.  12.42 0.02 W22-2  61.0750110    41.4593135    -0.03184     0.0042    -0.40200     0.0038      11.852          0.012      11.569          0.009        0.077        0.020  C2     11.852 0.022    11.563 0.023    11.383 0.181  AW  55555. 5555.  44444. 4444.  -    WISE J040418.01+412735.6                                                           
 T 2MASS 0407+1514  -9.  15.5 15.5 -T    56.74   2.07     202.20  0.49  -124.96  0.43   r   15.67 0.01  16.06 0.09  16.02 0.21 95555. 955.  15.92 0.26 UKK-2  61.7876408    15.2486336     0.19970     0.0133    -0.13900     0.0132      15.371          0.020      13.939          0.016       -0.010        0.042  C2     15.473 0.045    13.912 0.043    12.118 0.390  AW  14.738 0.011  13.940 0.016  0    2MASS J04070885+1514565                                                         
 T WISE  0410+1502  -9.  20.0 20.0 -T   151.3    2.0      960.3   0.8  -2219.4   0.8    T   19.33 0.02 97777. 977.  19.90 0.04  19.91 0.07 94444. 944. s-sD-  62.5962229    15.0435867     0.98312     0.0236    -2.26000     0.0227      18.018          0.171      14.104          0.017        0.081        0.062  C2     18.170 8888.    14.113 0.047    12.314 0.500  AW  16.636 0.042  14.166 0.019  K    WISEPA J041022.71+150248.5
 T CWISE 0411+4714  -9.  -9.  17.0 -- -33333.    3333.    438.50  24.9  -149.00  25.7   c   17.67 0.02 97777. 977.  18.11 0.07 95555. 955. 94444. 944. u-u--  62.7600638    47.2396138     0.43850     0.0249    -0.14900     0.0257      17.057          0.058      14.625          0.023       -0.017        0.074  C2     16.859 0.107    14.618 0.062    12.358 0.500  AW  55555. 5555.  44444. 4444.  -    CWISE J041102.41+471422.6
 T Gaia  0412-0734  -9.   2.0  2.0 -T    59.6888 0.3365   407.79  0.45  -429.58  0.28   G   13.48 0.01 97777. 977. 96666. 966. 95555. 955.  12.31 0.01 V---V  63.1952444    -7.5713358     0.43892     0.0043    -0.43600     0.0045      11.872          0.012      11.496          0.008        0.053        0.021  C2     11.868 0.027    11.474 0.023    10.840 0.126  AW  55555. 5555.  44444. 4444.  -    Gaia DR2 3195979005694112768
 T WISE  0413-4750  -9.  19.0 19.0 -M    50.7    3.3      110.9   2.2    310.3   2.6    T   19.71 0.13  20.28 0.20  20.20 0.03 95555. 955. 94444. 944. VSk--  63.4925101   -47.8439355     0.12260     0.0375     0.31100     0.0386      19.155          0.226      15.600          0.033        0.088        0.117  C2     19.084 0.351    15.587 0.068    12.808 6666.  AW  17.802 0.086  15.487 0.024  K    WISE J041358.14-475039.3
 T 2MASS 0413+3709  -9.  -9.   1.0 --    51.6559 0.3322   641.08  0.78  -239.77  0.41   G  98888. 988.  13.79 0.03  12.99 0.04 95555. 955.  12.50 0.02 -22-2  63.4444560    37.1512920     0.78697     0.0036    -0.31600     0.0032      12.300          0.015      12.044          0.009        0.077        0.021  C2     12.105 0.024    11.843 0.024    11.504 0.262  AW  55555. 5555.  44444. 4444.  -    2MASS J04134574+3709087                                                         
 T 2MASS 0415-0935  18.0 18.0 18.0 TT   175.2    1.7     2214.2   1.2    536.1   1.2    D   15.33 0.01  15.70 0.06  15.70 0.03  15.83 0.03  15.67 0.03 VKffV  63.8423926    -9.5825458     2.17170     0.0093     0.55190     0.0130      15.148          0.026      12.305          0.011        8999.         899.  C2     15.140 0.036    12.292 0.025    11.093 0.125  AW  14.256 0.019  12.374 0.017  K    2MASSI J0415195-093506
 T WISE  0417+2415  -9.  16.0 16.0 -T -33333.    3333.    281.55  10.8  -377.00  11.8   c   15.52 0.01  15.77 0.07  15.65 0.14  15.77 0.02  15.45 0.17 U22u-  64.4301897    24.2511384     0.28155     0.0108    -0.37700     0.0118      14.938          0.037      13.517          0.023       -0.017        0.045  C2     14.938 0.037    13.517 0.023    66666. 6666.  C2  55555. 5555.  44444. 4444.  -    WISEA J041743.13+241506.3
 T 2MASS 0421-6306   5.0  5.0  5.0 TT    50.0    3.3      148.7   2.0    219.3   2.1    T   15.46 0.01  15.57 0.05  14.28 0.04 95555. 955.  13.46 0.01 V22-V  65.2814439   -63.0996353     0.15922     0.0040     0.22900     0.0036      12.548          0.012      12.159          0.008        0.060        0.021  C2     12.581 0.022    12.159 0.021    11.518 0.107  AW  12.239 0.010  12.276 0.016  0  Y 2MASS J04210718-6306022                                                              
 P CWISE 0423-4019  -9.  -9.  -9.  --   -11.7    6.9       -3.4   2.4     -1.7   2.3    T   20.39 0.05 97777. 977. 96666. 966. 95555. 955. 94444. 944. G----  65.8974517   -40.3248661    -0.05102     0.0278     0.04000     0.0288      17.830          0.081      15.062          0.023        0.094        0.075  C2     18.099 0.225    15.117 0.066    11.287 0.121  AW  17.178 0.056  15.066 0.022  0    CWISE J042335.38-401929.5                                                                       
 T SDSS  0423-0414   7.5 10.0 10.0 jg    67.8584 1.5052  -347.19  2.03    70.17  1.09   G   14.30 0.03  14.47 0.03  13.51 0.03  12.96 0.03  12.93 0.03 fKff2  65.9509379    -4.2339142    -0.30273     0.0046     0.08110     0.0042      12.175          0.013      11.609          0.009        0.037        0.022  C2     12.181 0.024    11.592 0.022    10.558 0.089  AW  11.73  0.02   11.58  0.02   P  M SDSSp J042348.57-041403.5                                                                 
 T CWISE 0424+0002  -9.  19.0 19.0 -T    37.4    11.7     183.1   30.6  -100.2   16.9   T   19.67 0.07 97777. 977. 96666. 966. 95555. 955. 94444. 944. P----  66.2321018     0.0392739     0.17438     0.0492    -0.10600     0.0575      19.666          0.530      15.528          0.044        0.323        0.149  C2     18.328 8888.    15.434 0.104    12.665 6666.  AW  17.641 0.090  15.432 0.021  M    CWISE J042455.69+000221.5                                                           
 T 2MASS 0425-4255  -9.   8.0  8.0 -v -33333.    3333.   -130.44  5.4    -85.80  4.8    c   16.27 0.01 97777. 977. 96666. 966. 95555. 955.  14.46 0.01 V---V  66.2775242   -42.9194848    -0.13044     0.0054    -0.08580     0.0048      13.505          0.013      12.868          0.010        0.056        0.024  C2     13.477 0.024    12.819 0.024    11.537 0.148  AW  55555. 5555.  44444. 4444.  -    2MASS J04250679-4255085   
 T WISE  0430+4633  -9.  18.0 18.0 -T    96.1    2.9      882.5   1.8    381.5   1.8    T   19.06 0.02 97777. 977.  19.24 0.12 95555. 955. 94444. 944. W-k--  67.7225670    46.5593406     0.86757     0.0200     0.37900     0.0229      18.161          0.171      14.310          0.018        0.096        0.062  C2     18.410 8888.    14.411 0.052    12.014 6666.  AW  16.130 0.032  14.216 0.019  K    WISE J043052.92+463331.6
 F CWISE 0433+1009  -9.  18.0 18.0 -T -33333.    3333.    130.89  43.1  -315.00  48.3   c   17.94 0.04 97777. 977. 96666. 966. 95555. 955. 94444. 944. U----  68.2890080    10.1506431     0.13089     0.0431    -0.31500     0.0483      18.007          0.126      15.181          0.035        0.166        0.118  C2     17.461 0.184    15.118 0.110    12.049 6666.  AW  16.927 0.050  15.149 0.020  M    CWISE J043309.36+100902.3   
 T 2MASS 0439-2353   6.5  6.0  6.0 TT    80.7917 0.5139  -113.61  0.69  -153.10  0.81   G   14.33 0.01  14.41 0.03  13.41 0.03  12.77 0.02  12.85 0.01 V22fV  69.7536509   -23.8863311    -0.11480     0.0045    -0.16600     0.0042      12.043          0.011      11.710          0.009        0.061        0.021  C2     12.060 0.024    11.687 0.022    11.074 0.121  AW  11.676 0.010  11.704 0.016  0    2MASSI J0439010-235308                                                        
 P CWISE 0442-3855  -9.  -9.  -9.  --   -12.4    4.9        2.6   1.3      2.5   2.3    T   19.79 0.03 97777. 977. 96666. 966. 95555. 955.  18.43 0.25 G---V  70.5592025   -38.9210365     0.04231     0.0251    -0.00473     0.0264      18.061          0.099      14.908          0.020        0.042        0.068  C2     17.898 0.169    14.862 0.056    10.955 0.096  AW  16.799 0.045  14.866 0.021  0    CWISE J044214.20-385515.7                                                                 
 P 2MASS 0443-3202   5.0  6.4  6.4 LG    48.3120 0.7429    -7.11  1.30   194.40  1.63   G   15.16 0.01  15.27 0.05  14.35 0.06 95555. 955.  13.86 0.01 V22-V  70.7741764   -32.0349265    -0.01137     0.0052     0.20000     0.0049      13.048          0.018      12.743          0.017        0.055        0.039  C2     12.988 0.024    12.648 0.025    11.807 0.187  AW  12.718 0.010  12.742 0.016  0    2MASSI J0443058-320209                                    
 T 2MASS 0445-3048   2.0 -9.   2.0 T-    61.9685 0.1843   161.48  0.27  -419.67  0.38   G   13.32 0.01  13.39 0.03  12.58 0.02  11.94 0.02  11.98 0.01 V22fV  71.4753402   -30.8074374     0.17232     0.0041    -0.43600     0.0037      11.622          0.014      11.377          0.011        0.057        0.022  C2     11.585 0.023    11.340 0.022    10.709 0.080  AW  11.316 0.010  11.350 0.016  0    2MASSI J0445538-304820                                                       
 T WISE  0448-1935  -9.  15.0 15.0 -T    57.6    3.0      901.1   0.9    761.1   0.9    T   16.61 0.01  16.99 0.17  16.39 0.19 95555. 955.  17.47 0.11 VKK-V  72.2237880   -19.5954512     0.94806     0.0155     0.76000     0.0160      16.302          0.031      14.230          0.016        0.004        0.055  C2     16.285 0.057    14.238 0.042    12.334 6666.  AW  15.373 0.024  14.163 0.019  0  S WISEPA J044853.29-193548.5                                                      
 T WISE  0457-0207  -9.  12.0 12.0 -T    82.0    2.9       93.0   3.0   -105.2   2.2    W   14.67 0.01  14.90 0.04  14.20 0.05 95555. 955.  13.94 0.01 V22-V  74.4422102    -2.1221665     0.11918     0.0053    -0.11500     0.0054      13.379          0.014      12.491          0.010        0.066        0.023  C2     13.363 0.025    12.430 0.023    10.960 0.135  AW  12.901 0.010  12.485 0.016  0    WISE J045746.08-020719.2                                                       
 T WISE  0458+6434  -9.  18.5 18.5 -K   106.7    2.8      210.4   1.0    289.6   1.0    T  98888. 988.  17.47 0.05  17.41 0.06 95555. 955. 94444. 944. -KK--  74.7253543    64.5816978     0.21756     0.0070     0.29300     0.0076      16.236          0.027      13.006          0.009        0.081        0.027  C2     16.439 0.074    13.022 0.027    12.084 0.281  AW  15.079 0.022  12.984 0.017  K  M WISEPA J045853.89+643452.9 
 T WISE  0500-1223  -9.  18.0 18.0 -T    84.6    2.2     -533.6   1.6    490.5   1.9    W   17.88 0.02  18.32 0.12  18.10 0.08 95555. 955. 94444. 944. WSS--  75.0115377   -12.3943959    -0.63930     0.0168     0.56400     0.0202      16.974          0.067      14.100          0.024        0.115        0.074  C2     17.447 0.151    13.979 0.038    12.514 6666.  AW  15.947 0.029  13.998 0.019  K    WISEPA J050003.05-122343.2
 T 2MASS 0500+0330   4.0  4.1  4.1 TT    76.2093 0.3565    10.20  0.58  -351.69  0.39   G  98888. 988.  13.67 0.02  12.68 0.02 95555. 955.  12.06 0.02 -22-2  75.0875967     3.5124453     0.02912     0.0041    -0.36000     0.0039      11.515          0.011      11.255          0.009        0.037        0.022  C2     11.511 0.022    11.244 0.021    10.930 0.139  AW  55555. 5555.  44444. 4444.  -    2MASS J05002100+0330501                                                         
 P WISE  0502+1007  -9.  -9.  17.5 --    42.7    4.6     -131.1   11.3  -200.6   9.4    T   18.90 0.11 97777. 977. 96666. 966. 95555. 955. 94444. 944. U----  75.6593542    10.1301977    -0.13463     0.0476    -0.23800     0.0494      19.063          8666.      15.301          0.039        0.053        0.138  C2     18.738 8888.    15.315 0.100    12.525 6666.  AW  17.520 0.047  15.363 0.018  m    WISEA J050238.28+100750.0                                                           
 T WISE  0503-5648  -9.  -9.  21.0 --    98.3    3.9      759.2   9.3    288.2   10.1   T   20.57 0.29 97777. 977. 96666. 966. 95555. 955. 94444. 944. V----  75.7761572   -56.8088268     0.73905     0.0535     0.23500     0.0534      19.823          8666.      15.985          0.038       -0.180        0.144  C2     19.703 8888.    16.109 0.043    66666. 6666.  C2  18.997 0.185  16.022 0.020  m    WISEU J050305.68-564834.0                                                        
 T PSO   0506+5236  -9.  14.5 14.5 -T    61.3    3.1       45.0   4.0   -203.4   4.1    T   15.40 0.01  15.75 0.07  15.35 0.11 95555. 955.  15.60 0.20 U22-2  76.7093223    52.6084734     0.04645     0.0092    -0.20000     0.0095      14.988          0.021      13.660          0.015        0.066        0.034  C2     14.921 0.035    13.639 0.034    11.855 0.273  AW  14.261 0.010  13.655 0.017  0    PSO J076.7092+52.6087                                                         
 T WISE  0508+3319   2.0 -9.   2.0 T-    52.9819 0.6076  -216.16  1.16  -617.31  0.78   G  98888. 988.  14.22 0.03  13.24 0.04 95555. 955.  12.62 0.03 -22-2  77.2281951    33.3213216    -0.21273     0.0045    -0.62000     0.0094      12.133          0.015      11.899          0.014        0.028        0.052  C2     12.160 0.025    11.887 0.023    12.071 0.368  AW  55555. 5555.  44444. 4444.  -    WISE J050854.88+331920.8                                                           
 T 2MASS 0510-4208  -9.  15.0 15.0 -T    53.84   2.43      85.29  0.86   585.96  1.22   r   15.87 0.01  16.22 0.09  16.24 0.16 95555. 955.  15.85 0.02 VKK-V  77.6475009   -42.1347966     0.08460     0.0086     0.62100     0.0096      15.632          0.016      14.036          0.012        0.083        0.033  C2     15.634 0.033    13.961 0.032    11.957 0.158  AW  15.092 0.022  14.067 0.019  0    2MASS J05103524-4208146                                                 
 P 2MASS 0512-2949   5.0  5.0  5.0 TT    44.4    3.1        1.6   1.6     81.9   1.8    T   15.30 0.01  15.46 0.06  14.16 0.05 95555. 955.  13.30 0.01 V22-V  78.0265177   -29.8312849     0.02141     0.0047     0.07730     0.0044      12.380          0.012      11.934          0.009        0.022        0.022  C2     12.388 0.023    11.922 0.022    11.397 0.129  AW  12.030 0.010  11.953 0.016  0    2MASSI J0512063-294954                                                      
 P WISE  0512-3004  -9.  18.5 18.5 -M    47.0    2.5      616.9   1.0    188.2   1.0    T   19.39 0.07 97777. 977.  19.66 0.41 95555. 955. 94444. 944. V-k--  78.0372090   -30.0673983     0.62164     0.0593     0.19200     0.0620      19.435          0.389      15.601          0.040        0.012        0.148  C2     18.631 0.377    15.338 0.079    12.583 6666.  AW  17.641 0.076  15.583 0.024  K    WISE J051208.66-300404.4
 T WISE  0513+0608  -9.  16.5 16.5 -T    70.8    1.5       -5.2   0.5   -433.0   1.0    k  98888. 988.  16.21 0.06  16.13 0.08 95555. 955.  16.05 0.11 -KK-B  78.3219730     6.1367548     0.00418     0.0129    -0.46800     0.0146      15.781          0.023      13.941          0.015        0.060        0.041  C2     15.841 0.056    13.899 0.040    12.533 6666.  AW  15.104 0.022  13.947 0.018  K    WISEPA J051317.28+060814.7   
 T CWISE 0514+2004  -9.  10.5 10.5 -T -33333.    3333.     85.74  7.0    -58.50  7.2    c   15.88 0.01 97777. 977. 96666. 966.  14.54 0.01 94444. 944. u--u-  78.6139710    20.0799192     0.08574     0.0070    -0.05850     0.0072      13.778          0.014      13.113          0.012        0.040        0.028  C2     13.816 0.028    13.094 0.030    12.008 6666.  AW  55555. 5555.  44444. 4444.  -    CWISE J051427.35+200447.7
 T WISE  0521+1025  -9.  17.5 17.5 -T   150.2    3.0      223.7   2.5   -438.3   2.5    T   14.83 0.01  15.47 977.  15.78 0.15 95555. 955.  14.80 944. U22-2  80.3599886    10.4238409     0.21391     0.0082    -0.42700     0.0110      14.398          0.038      12.383          0.023        0.089        0.048  C2     14.617 0.057    12.586 0.037    66666. 6666.  C2  55555. 5555.  12.420 0.016  0    WISE J052126.29+102528.4                                                      
 T UGPS  0521+3640  -9.  18.5 18.5 -T   122.2    1.6      569.0   0.9  -1511.0   1.0    K   16.94 0.02 97777. 977.  17.28 0.04  17.31 0.08 94444. 944. u-uu-  80.3655027    36.6764612     0.71302     0.0106    -1.59000     0.0120      16.123          0.062      13.254          0.010       -0.053        0.043  c2     14.398 0.034    13.004 0.029    11.153 0.151  AW  14.937 0.022  13.577 0.017  K    UGPS J052127.27+364048.6
 T 2MASS 0523-1403   2.5  5.0  5.0 TT    78.3632 0.1855   107.25  0.28   160.89  0.34   G   13.05 0.01  13.08 0.02  12.22 0.02 95555. 955.  11.77 0.01 V22-V  80.9097432   -14.0498757     0.11497     0.0046     0.17900     0.0045      11.176          0.013      10.890          0.010        0.059        0.023  C2     11.167 0.023    10.872 0.020    10.375 0.071  AW  10.883 0.010  10.886 0.016  0    2MASSI J0523382-140302                                                         
 C WISE  0525+6739  -9.  16.0 16.0 -K -33333.    3333.   -214.43  25.5  -105.00  28.2   c  98888. 988. 97777. 977. 96666. 966. 95555. 955. 94444. 944. -----  81.4007844    67.6643145    -0.21443     0.0255    -0.10500     0.0282      17.292          0.062      14.938          0.024        0.049        0.076  C2     16.791 0.089    14.787 0.056    12.448 6666.  AW  16.398 0.036  14.881 0.021  0    WISEP J052536.33+673952.3 
 T WISE  0535-7500  -9.  21.0 21.0 -T    68.7    2.0     -120.1   0.8     23.6   0.8    T   22.13 0.07 97777. 977.  23.34 0.34 95555. 955. 94444. 944. s-k--  83.8194921   -75.0067850    -0.15010     0.0204     0.08990     0.0219      18.366          0.098      14.996          0.020        0.086        0.068  C2     17.940 0.143    14.904 0.047    12.349 6666.  AW  17.753 0.084  15.009 0.021  K    WISE J053516.80-750024.9
 T CWISE 0536-3055  -9.  -9.  19.5 --    78.1    3.8       26.4   10.0   -26.5   9.3    T   20.82 0.07 97777. 977. 96666. 966. 95555. 955. 94444. 944. G----  84.1868168   -30.9276402    -0.00907     0.0504    -0.16700     0.0548      19.589          0.395      15.645          0.038        0.320        0.134  C2     19.495 0.367    15.672 0.039    66666. 6666.  C2  17.843 0.114  15.518 0.023  M    CWISEP J053644.82-305539.3                                                      
 T SDSS  0539-0059   5.0  5.0  5.0 TT    78.5318 0.5707   162.44  0.78   321.14  0.75   G   13.90 0.01  14.03 0.03  13.10 0.03  12.40 0.03  12.57 0.01 V22fV  84.9673657    -0.9823641     0.17002     0.0043     0.32400     0.0044      11.891          0.012      11.604          0.009        0.068        0.021  C2     11.891 0.023    11.594 0.021    11.716 0.288  AW  11.49  0.02   11.60  0.02   P    SDSSp J053951.99-005902.0                                                             
 T CWISE 0540-1802  -9.  15.0 15.0 -T    59.2    4.0      -94.0   3.0    -10.3   2.3    W   15.95 0.01  15.99 0.08  16.16 0.20 95555. 955.  16.01 0.04 V22-V  85.1079141   -18.0445510    -0.06748     0.0137    -0.00235     0.0147      15.808          0.025      14.301          0.017        0.005        0.046  C2     15.808 0.048    14.299 0.045    12.358 0.404  AW  55555. 5555.  14.259 0.016  0    CWISE J054025.89-180240.3                                                       
 T WISE  0540+4832  -9.  18.5 18.5 -T    69.4    2.1      249.0   0.9   -631.5   0.9    T   18.49 0.02 97777. 977.  18.62 0.05 95555. 955. 94444. 944. m-k--  85.1964364    48.5413629     0.23039     0.0316    -0.64900     0.0352      18.100          0.144      14.922          0.026        0.245        0.084  C2     18.730 8888.    14.988 0.076    11.878 6666.  AW  16.973 0.049  14.769 0.021  K    WISE J054047.00+483232.4
 T WISE  0542-1628  -9.  16.5 16.5 -T    61.3    2.6     -219.3   2.5    299.3   2.4    W   16.27 0.01  16.64 0.08  16.57 0.10 95555. 955.  16.69 0.06 VKK-V  85.6300029   -16.4743420    -0.22925     0.0140     0.29500     0.0145      16.171          0.030      14.012          0.014        0.124        0.043  C2     16.226 0.060    13.954 0.038    12.121 6666.  AW  15.264 0.023  13.967 0.018  K    WISEPA J054231.26-162829.1
 T WISE  0546-0959  -9.  15.0 15.0 -T    50.4    3.6       -7.9   2.8     -8.7   2.1    W   15.96 0.01  16.17 0.06  15.91 0.09 95555. 955.  16.33 0.04 Vpp-V  86.5049462    -9.9965019    -0.01403     0.0119     0.00093     0.0132      15.785          0.024      13.952          0.015       -0.023        0.040  C2     15.901 0.053    13.907 0.037    12.418 6666.  AW  15.013 0.022  13.919 0.019  0    WISE J054601.19-095947.5                                                      
 T 2MASS 0559-1404  15.0 14.5 14.5 TT    97.28   0.59     564.0   0.6   -345.6   1.0    d   13.63 0.01  13.80 0.02  13.64 0.03  13.73 0.03  13.60 0.01 VKffV  89.8327234   -14.0819085     0.60288     0.0099    -0.35400     0.0110      13.420          0.018      11.985          0.015        0.076        0.065  C2     13.393 0.025    11.908 0.021    10.605 0.089  AW  12.67  0.03   11.93  0.02   P    2MASS J05591914-1404488                                             
 C CWISE 0601-5922  -9.  -9.  16.5 -- -33333.    3333.   -133.70  14.0   301.00  14.8   c   17.54 0.02 97777. 977. 96666. 966. 95555. 955. 94444. 944. V----  90.3872256   -59.3742089    -0.13370     0.0140     0.30100     0.0148      15.731          0.025      14.464          0.019         null         null  C2     15.824 0.038    14.434 0.035    13.115 0.518  AW  15.596 0.020  14.606 0.018  0    CWISEP J060132.96-592227.3   
 T CWISE 0601+1419  -9.  12.5 12.5 -T -33333.    3333.   -102.60  6.9   -211.00  7.4    c   15.78 0.01 97777. 977.  15.32 0.01  14.82 0.01 94444. 944. u-uu-  90.4560612    14.3320283    -0.10260     0.0069    -0.21100     0.0074      14.044          0.013      13.282          0.011        0.053        0.026  C2     14.117 0.029    13.256 0.032    11.815 0.267  AW  55555. 5555.  44444. 4444.  -    CWISE J060149.45+141955.2
 T 2MASS 0602+4043  -9.  14.5 14.5 -T    76.4    3.1      237.6   1.5   -220.2   1.4    T   15.30 0.01  15.54 0.07  15.59 0.14 95555. 955.  15.17 0.16 UKK-2  90.5279673    40.7320747     0.23211     0.0090    -0.24900     0.0097      15.112          0.017      13.543          0.012        0.028        0.030  C2     15.175 0.039    13.589 0.035    12.511 6666.  AW  14.373 0.020  13.502 0.018  0    2MASS J06020638+4043588                                                     
 T LSR   0602+3910   1.0  1.0  1.0 TT    85.6140 0.1663   156.88  0.34  -506.28  0.28   G   12.16 0.01  12.30 0.02  11.45 0.02  10.84 0.02  10.87 0.02 U22D2  90.6278001    39.1807979     0.16427     0.0038    -0.52700     0.0043      10.451          0.011      10.156          0.007        0.104        0.017  C2     10.418 0.023    10.135 0.021     9.655 0.049  AW  55555. 5555.  44444. 4444.  -  Y LSR J0602+3910                                                              
 F CWISE 0602-4035  -9.  15.5 15.5 -T -33333.    3333.   -126.09  14.9  -147.00  16.7   c  98888. 988.  16.83 0.20 96666. 966. 95555. 955. 94444. 944. -2---  90.7139686   -40.5929114    -0.12609     0.0149    -0.14700     0.0167      16.384          0.026      14.651          0.016        0.035        0.045  C2     16.469 0.057    14.602 0.045    12.780 6666.  AW  55555. 5555.  44444. 4444.  -    CWISE J060251.35-403534.4
 T WISE  0607+2429   8.0  9.0  9.0 TT   136.9449 0.6553  -474.94  1.07  -320.00  0.90   G  98888. 988.  14.22 0.03  13.04 0.03 95555. 955.  12.47 0.02 -TT-T  91.9101065    24.4975732    -0.49167     0.0028    -0.35200     0.0029      11.591          0.010      11.017          0.008        0.139        0.015  C2     11.539 0.023    10.938 0.022     9.886 0.055  AW  11.102 0.010  10.946 0.016  0    WISEP J060738.65+242953.4                                                              
 T Gl 229B          -9.  17.0 17.0 -T   173.6955 0.0457  -135.98  0.10  -719.08  0.15   G   14.01 0.05 97777. 977.  14.36 0.05  14.36 0.05 94444. 944. f-ff-  92.64500     -21.86667       844444.     84444.     855555.     85555.      86666.          8666.      87777.          8777.        8999.         899.  --     88888. 8888.    77777. 7777.    66666. 6666.  --  55555. 5555.  44444. 4444.  -    Gl 229B
 P CWISE 0613+4808  -9.  15.0 15.0 -T    49.7    4.9      -47.4   10.6   122.1   9.3    T   15.94 0.01  16.17 0.10  15.82 0.17 95555. 955.  15.62 0.20 U22-2  93.4529537    48.1390511    -0.06210     0.0199     0.12060     0.0221      15.835          0.038      14.193          0.023        8999.         899.  C2     15.822 0.037    14.212 0.023    66666. 6666.  C2  55555. 5555.  14.193 0.017  0    CWISE J061348.70+480820.5                                                      
 T WISE  0614+3912  -9.  16.0 16.0 -K    53.7    1.70    -185.8   0.7   -495.6   1.1    k   16.34 0.01  16.93 0.16  16.36 0.25 95555. 955.  16.28 944. UKK-2  93.5308922    39.2092245    -0.18735     0.0117    -0.49300     0.0126      16.219          0.031      13.617          0.013        0.008        0.038  C2     16.240 0.079    13.628 0.034    11.901 6666.  AW  15.188 0.023  13.596 0.018  K  M WISEPA J061407.49+391236.4 
 T WISE  0614+0951  -9.  17.0 17.0 -T    64.9    2.0      387.2   0.8   -153.2   0.8    T   16.44 0.02  16.90 0.08  16.83 0.03 95555. 955.  16.81 0.14 WBk-B  93.6579013     9.8595921     0.41673     0.0170    -0.14700     0.0187      16.550          0.042      14.173          0.018        0.043        0.056  C2     16.623 0.107    14.237 0.053    11.984 6666.  AW  15.484 0.025  14.093 0.019  K    WISE J061437.73+095135.0        
 T WISE  0615+1526  -9.  18.5 18.5 -T    52.8    3.1      -29.1   2.6   -532.1   2.5    T   18.95 0.05 97777. 977. 96666. 966. 95555. 955. 94444. 944. P----  93.9884421    15.4399027    -0.07843     0.0388    -0.43500     0.0452      17.452          0.083      15.193          0.034        0.053        0.107  c2     18.454 8888.    15.324 0.117    12.220 6666.  AW  17.189 0.055  15.200 0.019  0    WISEA J061557.21+152626.1                                                           
 T CWISE 0617+1945  -9.  -9.   6.5 -- -33333.    3333.   -103.80  4.0    -59.80  3.8    c   13.93 0.01 97777. 977.  13.18 0.01  12.49 0.01 94444. 944. u-uu-  94.4241552    19.7535658    -0.10380     0.0040    -0.05980     0.0038      11.826          0.010      11.580          0.009        0.019        0.020  C2     11.915 0.023    11.578 0.022    10.635 0.108  AW  55555. 5555.  44444. 4444.  -  M CWISE J061741.79+194512.8    
 T CWISE 0620-3006  -9.  12.5 12.5 -T -33333.    3333.    -33.03  8.0   -144.00  9.3    c  98888. 988.  16.37 0.11  15.31 0.10 95555. 955.  15.69 0.26 -22-2  95.2116617   -30.1057992    -0.03303     0.0080    -0.14400     0.0093      14.603          0.022      13.624          0.018        0.027        0.042  C2     14.583 0.027    13.529 0.028    11.672 0.143  AW  55555. 5555.  44444. 4444.  -    CWISE J062050.79-300620.8
 T WISE  0623-0456  -9.  18.0 18.0 -T    86.5    1.7     -906.3   1.8    168.8   1.6    W   17.12 0.02  17.51 0.10  17.31 0.11 95555. 955.  17.65 0.13 VKK-V  95.7897194    -4.9398135    -0.92952     0.0131     0.16400     0.0161      16.501          0.043      13.770          0.018        0.166        0.056  C2     16.845 0.094    13.814 0.035    12.407 0.445  AW  15.493 0.025  13.735 0.018  K    WISEPA J062309.94-045624.6
 F Gaia  0623+2631  -9.   3.0  3.0 -T    48.5564 0.7109    -7.67  1.80  -131.87  1.97   G   14.56 0.01  14.66 0.04  13.54 0.03 95555. 955.  12.87 0.03 U22-2  95.8214051    26.5249402     0.00354     0.0043    -0.13600     0.0040      12.197          0.011      11.969          0.009        0.047        0.021  C2     12.272 0.023    11.955 0.023    12.123 0.429  AW  55555. 5555.  44444. 4444.  -    Gaia DR2 3432218798435750016 
 T 2MASS 0624-4521   5.0  5.0  5.0 TT    81.6233 0.4986   -35.74  0.88   376.66  1.24   G   14.36 0.06  14.48 0.03  13.34 0.03  12.55 0.03  12.60 0.03 f22f2  96.1912195   -45.3635852    -0.03403     0.0036     0.38800     0.0037      11.798          0.011      11.470          0.008        0.074        0.019  C2     11.851 0.022    11.490 0.021    10.760 0.072  AW  11.498 0.010  11.495 0.016  0    2MASS J06244595-4521548                                                          
 T WISE  0627-1114  -9.  16.0 16.0 -T    74.8    3.6      -13.2   1.2   -337.8   1.1    K   15.24 0.01  15.49 0.05  15.44 0.08 95555. 955.  15.35 0.02 VKK-V  96.8336171   -11.2415637    -0.02988     0.0076    -0.33900     0.0083      14.980          0.017      13.305          0.011        0.058        0.030  C2     14.980 0.034    13.252 0.029    11.530 0.211  AW  14.270 0.019  13.324 0.018  K    WISEPA J062720.07-111428.8
 F CWISE 0627-3730  -9.  16.5 16.5 -T -33333.    3333.    236.19  24.4  -565.00  26.6   c  98888. 988. 97777. 977. 96666. 966. 95555. 955. 94444. 944. -----  96.8553389   -37.5091773     0.23619     0.0244    -0.56500     0.0266      17.023          0.045      14.952          0.022        0.051        0.070  C2     15.721 0.041    14.664 0.048    12.855 0.463  AW  55555. 5555.  44444. 4444.  -    CWISE J062725.28-373033.1   
 P WISE  0628-8057  -9.  -9.  18.0 --    48.5    3.0      142.4   1.0   -493.7   1.0    T   18.77 0.08 97777. 977.  19.01 0.10 95555. 955. 94444. 944. C-C--  97.1791419   -80.9576467     0.11445     0.0281    -0.47800     0.0314      17.883          0.066      15.311          0.023       -0.012        0.076  C2     17.801 0.119    15.278 0.052    12.765 6666.  AW  16.979 0.049  15.206 0.022  0    WISE J062842.71-805725.0                                                            
 P WISE  0629+2418  -9.  12.0 12.0 -M    33.0    3.1       -6.4   2.5   -352.6   2.0    W   16.35 0.01  16.39 0.05  15.58 0.06 95555. 955.  15.09 0.07 Upp-p  97.2713490    24.3008330    -0.00124     0.0084    -0.36400     0.0092      14.400          0.017      13.659          0.015       -0.037        0.033  C2     14.371 0.032    13.647 0.040    11.890 6666.  AW  55555. 5555.  13.626 0.017  0    WISE J062905.13+241804.9                                                      
 C CWISE 0630-3717  -9.  -9.  17.0 -- -33333.    3333.     44.06  27.5   262.00  30.6   c  98888. 988. 97777. 977. 96666. 966. 95555. 955. 94444. 944. -----  97.5759679   -37.2928491     0.04406     0.0275     0.26200     0.0306      17.337          0.093      15.078          0.036        0.002        0.117  C2     16.899 0.087    14.949 0.065    12.790 6666.  AW  16.392 0.036  14.871 0.021  0    CWISE J063018.23-371734.3
 F CWISE 0630-6002  -9.  17.0 17.0 -T -33333.    3333.   -108.45  21.8  1240.00  25.6   c  98888. 988. 97777. 977. 96666. 966. 95555. 955. 94444. 944. -----  97.6312516   -60.0392282    -0.10845     0.0218     1.24000     0.0256      17.640          0.060      15.183          0.022        0.003        0.067  C2     16.992 0.065    14.923 0.047    13.154 6666.  AW  16.813 0.046  15.165 0.022  0    CWISE J063031.50-600221.0   
 T CWISE 0634+5049  -9.  -9.  20.0 --    62.0    4.2      285.9   13.6 -1157.6   13.6   T   19.52 988. 97777. 977. 96666. 966. 95555. 955. 94444. 944. a----  98.6172385    50.8234316     0.13171     0.0729    -1.06000     0.0943      18.709          0.227      15.888          0.055        0.281        0.196  C2     18.501 0.192    16.052 0.062    66666. 6666.  C2  18.374 0.154  15.955 0.023  M    CWISEP J063428.10+504925.9                                              
 C CWISE 0635-3225  -9.  -9.  19.0 -- -33333.    3333.   -351.01  48.5  -502.00  51.7   c  98888. 988. 97777. 977. 96666. 966. 95555. 955. 94444. 944. -----  98.9938748   -32.4303834    -0.35101     0.0485    -0.50200     0.0517      19.039          0.305      15.511          0.035        0.113        0.125  C2     19.505 0.462    15.597 0.038    66666. 6666.  C2  17.587 0.053  15.497 0.022  0    CWISE J063558.52-322549.4
 C CWISE 0636-5424  -9.  -9.   9.0 -- -33333.    3333.     27.08  5.1    201.00  5.9    c  98888. 988.  16.53 0.15  15.47 0.14 95555. 955.  15.57 0.25 -22-2  99.2074025   -54.4081201     0.02708     0.0051     0.20100     0.0059      14.066          0.019      13.507          0.015        0.029        0.027  C2     14.079 0.024    13.503 0.027    11.887 0.148  AW  55555. 5555.  44444. 4444.  -    CWISE J063649.77-542429.2
 C 2MASS 0639-7418   5.0 -9.   5.0 T-     50.78    7.54    18.36  2.25     0.93  2.23   R   15.73 0.01  15.80 0.11  14.72 0.08 95555. 955.  14.01 0.01 V22-V  99.9833396   -74.3123356     0.01378     0.0044     0.02150     0.0040      13.278          0.015      12.975          0.011        0.031        0.024  C2     13.188 0.024    12.862 0.024    12.519 0.301  AW  55555. 5555.  44444. 4444.  -    2MASSI J0639559-741844                                                                  
 F Gaia  0640-2352  -9.   5.0  5.0 -T    49.8856 0.7281   191.54  0.86  -134.22  1.52   G  98888. 988.  15.08 0.05  14.09 0.05 95555. 955.  13.44 0.05 -22-2 100.1058561   -23.8726577     0.18888     0.0048    -0.15200     0.0050      12.722          0.011      12.439          0.010        0.068        0.022  c2     12.736 0.023    12.370 0.025    11.971 0.297  AW  55555. 5555.  44444. 4444.  -    Gaia DR2 2923887295576778496
 T 2MASS 0641-4322   1.5  2.4  2.4 TT    51.2819 0.1930   211.77  0.35   632.03  0.40   G   13.67 0.03  13.75 0.03  12.94 0.03  12.42 0.03  12.45 0.03 f22f2 100.3280571   -43.3729520     0.20507     0.0041     0.69400     0.0043      12.185          0.017      11.881          0.011        0.046        0.059  C2     12.097 0.023    11.801 0.021    11.172 0.090  AW  11.794 0.010  11.787 0.016  0    2MASS J06411840-4322329                                                           
 C CWISE 0641-3123  -9.  -9.  16.0 -- -33333.    3333.   -213.99  21.0   -47.30  23.0   c  98888. 988.  17.25 0.22 96666. 966. 95555. 955. 94444. 944. -2--- 100.3673074   -31.3998166    -0.21399     0.0210    -0.04730     0.0230      16.676          0.037      14.707          0.020        0.017        0.061  C2     16.932 0.095    14.712 0.053    12.246 6666.  AW  16.093 0.031  14.843 0.021  0    CWISE J064128.15-312359.3
 T WISE  0642+4101  -9.   9.5  9.5 -T    62.6    3.1       -2.0   1.2   -383.1   1.2    T   16.19 0.01  16.16 0.10  15.09 0.07 95555. 955.  14.28 0.06 U22-2 100.5233169    41.0315443     0.00306     0.0053    -0.39700     0.0053      13.367          0.013      12.640          0.011        0.026        0.026  C2     13.369 0.024    12.600 0.028    11.603 0.252  AW  12.938 0.017  12.645 0.017  0    WISE J064205.58+410155.5                                                             
 P CWISE 0642+0423  -9.  -9.  17.0 -- -33333.    3333.    144.7   3.0   -134.4   3.0    T   17.68 0.01 97777. 977. 96666. 966. 95555. 955. 94444. 944. e---- 100.5980957     4.3950704     0.16989     0.0431    -0.17300     0.0486      18.607          0.223      15.196          0.038       -0.008        0.129  C2     18.583 8888.    15.418 0.110    12.506 6666.  AW  16.654 0.037  15.177 0.019  0    CWISE J064223.54+042342.2                                                        
 T WISE  0643-0223  -9.   8.0  8.0 -T    71.9172 1.3761    28.27  2.33  -221.22  2.48   G  98888. 988.  15.48 0.05  14.38 0.05 95555. 955.  13.62 0.05 -gg-g 100.9030315    -2.3879455     0.01959     0.0051    -0.22700     0.0052      12.826          0.014      12.494          0.010        0.096        0.024  C2     12.850 0.025    12.497 0.025    11.537 0.258  AW  55555. 5555.  44444. 4444.  -    WISE J064336.71-022315.4
 T WISE  0645+5240  -9.  -9.  18.5 --    53.5    4.2     -298.5   11.4  -935.6   11.6   T   18.93 0.09 97777. 977. 96666. 966. 95555. 955. 94444. 944. U---- 101.2643176    52.6803707    -0.30466     0.0402    -1.00000     0.0511      18.164          0.136      15.276          0.033        0.250        0.118  c2     17.015 0.084    15.098 0.066    12.106 6666.  AW  17.157 0.035  15.138 0.017  m    WISEA J064503.72+524054.1                                                          
 T WISE  0645-0302  -9.  16.0 16.0 -T    54.1    3.0       -1.4   1.4   -322.2   1.7    T  98888. 988. 97777. 977.  17.33 0.02 95555. 955. 94444. 944. --k-- 101.3683028    -3.0472063    -0.02480     0.0257    -0.38900     0.0312      16.928          0.057      14.724          0.025       -0.064        0.076  C2     17.990 0.325    14.862 0.078    12.408 6666.  AW  16.191 0.033  14.682 0.020  K    WISEA J064528.39-030247.9
 T 2MASS 0645-6646   8.0  8.0  8.0 TT    53.8    2.9     -885.2   1.8   1311.5   1.8    T   15.52 0.01  15.60 0.07  14.70 0.07 95555. 955.  14.50 0.01 V22-V 101.3712608   -66.7640844    -0.87470     0.0033     1.29110     0.0046      13.739          0.018      13.298          0.015        8999.         899.  C2     13.761 0.023    13.308 0.023    12.477 0.243  AW  55555. 5555.  13.303 0.021  0  S 2MASS J06453153-6646120                                                               
 T HD 46588B        -9.   9.0  9.0 -T    54.9292 0.1076   -99.01  0.17  -603.92  0.18   g  98888. 988.  16.26 0.09  15.08 0.07 95555. 955.  14.60 0.09 -22-2 101.6121946    79.5818179    -0.10145     0.0049    -0.62700     0.0059      13.556          0.012      13.050          0.009        0.049        0.022  c2     13.571 0.024    12.992 0.024    11.797 0.219  AW  55555. 5555.  44444. 4444.  -    HD 46588B                                                            
 T WISE  0647-6232  -9.  21.0 21.0 -T    99.5    1.7        2.2   0.6    393.9   0.6    T   22.85 0.07 97777. 977.  23.31 0.17 95555. 955. 94444. 944. s-s-- 101.8467401   -62.5426615    -0.02689     0.0200     0.36800     0.0214      19.059          0.157      15.115          0.018        0.003        0.062  C2     19.539 8888.    15.224 0.051    12.961 6666.  AW  17.893 0.092  15.070 0.022  K    WISE J064723.23-623235.5
 F CWISE 0647-1600  -9.  16.0 16.0 -T -33333.    3333.    149.30  24.5   -46.60  28.7   c   16.90 0.02 97777. 977. 96666. 966. 95555. 955.  17.35 0.12 V---V 101.9577989   -16.0063037     0.14930     0.0245    -0.04660     0.0287      16.950          0.048      14.768          0.024        0.162        0.072  C2     17.522 0.174    14.978 0.075    12.463 6666.  AW  16.013 0.030  14.656 0.020  0    CWISE J064749.87-160022.7
 T WISE  0647-1546  -9.   9.5  9.5 -T    62.7    3.3      119.6   2.2    132.4   2.1    T   15.12 0.01  15.31 0.05  14.29 0.05 95555. 955.  13.75 0.01 V22-V 101.9620716   -15.7710848     0.13125     0.0050     0.11900     0.0053      12.995          0.012      12.536          0.010        0.038        0.023  C2     13.043 0.024    12.515 0.024    11.592 0.215  AW  55555. 5555.  12.551 0.016  0    WISEA J064750.85-154616.4                                                           
 T PSO   0652+4127  -9.  10.0 10.0 -T    57.6    3.3        1.7   2.2    -41.0   2.3    T   15.38 0.01  15.48 0.06  14.46 0.05 95555. 955.  13.89 0.05 U22-2 103.0926945    41.4599818     0.00076     0.0051    -0.06010     0.0053      13.138          0.013      12.470          0.009        0.023        0.022  C2     13.148 0.023    12.443 0.026    11.688 0.257  AW  55555. 5555.  12.505 0.017  0    PSO J103.0927+41.4601                                                          
 T 2MASS 0652+4710   4.5  6.5  6.5 TT    110.31  0.29    -115.1   0.3    140.6   0.2    d   13.36 0.01  13.51 0.02  12.38 0.02 95555. 955.  11.69 0.02 UKK-2 103.1272443    47.1769461    -0.13640     0.0061     0.13580     0.0061      10.895          0.019      10.522          0.014        8999.         899.  C2     10.879 0.024    10.508 0.020     9.844 0.052  AW  10.50  0.01   10.50  0.01   P    2MASSI J0652307+471034                                                      
 T WISE  0656+4205  12.0 13.0 13.0 TT    63.0    4.1      321.0   4.7    155.5   2.9    W   15.24 0.01  15.45 0.05  14.87 0.05 95555. 955.  14.79 0.09 UKK-B 104.0406509    42.0924626     0.33385     0.0066     0.14600     0.0070      14.221          0.014      13.243          0.011        0.051        0.027  C2     14.300 0.029    13.228 0.029    11.799 0.377  AW  13.642 0.018  13.259 0.018  0    WISEPA J065609.60+420531.0                                                    
 T 2MASS 0700+3157   3.5 -9.   3.5 x-    88.2790 0.3479    92.14  0.56  -552.28  0.48   G   12.79 0.01  12.92 0.02  11.95 0.02  11.27 0.02  11.32 0.02 U22f2 105.1533435    31.9550754     0.10262     0.0023    -0.55540     0.0024      10.650          0.015      10.344          0.014        0.032        0.015  C2     10.683 0.023    10.378 0.020     9.717 0.051  AW  10.384 0.010  10.384 0.016  0  M 2MASS J07003664+3157266                                                                   
 T WISE  0701+6321  -9.  13.0 13.0 -T    52.6    3.0      -23.3   0.9   -262.0   1.0    T  98888. 988.  15.79 0.07  15.08 0.07 95555. 955.  14.88 0.11 -22-2 105.4991088    63.3577456    -0.02931     0.0065    -0.28242     0.0071      14.180          0.014      13.239          0.011        0.053        0.027  C2     14.189 0.027    13.201 0.028    11.694 6666.  AW  13.649 0.018  13.235 0.017  0    WISE J070159.79+632129.2                                                               
 T WISE  0713-5854  -9.  19.0 19.0 -T    82.1    3.0       78.3   1.7    364.0   1.8    T  98888. 988.  19.56 0.14  19.48 0.15 95555. 955. 94444. 944. -SS-- 108.2579702   -58.9120122     0.07565     0.0261     0.39092     0.0285      19.268          0.249      15.207          0.022        0.122        0.078  C2     18.977 8888.    15.267 0.050    12.789 6666.  AW  17.290 0.062  15.141 0.022  K    WISEA J071301.86-585445.2
 T WISE  0713-2917  -9.  20.0 20.0 -T   109.3    2.1      354.1   0.9   -410.3   0.9    T   19.98 0.05  20.05 0.22  20.19 0.08  21.30 0.31  17.57 944. eSkDB 108.3446052   -29.2983913     0.36314     0.0192    -0.40913     0.0205      17.835          0.105      14.327          0.016        0.113        0.056  C2     18.776 8888.    14.462 0.052    12.294 0.355  AW  16.673 0.043  14.223 0.019  K    WISE J071322.55-291751.9
 T WISE  0715-1145  -9.   4.0  4.0 -T    55.5855 0.3446   706.90  0.56  -381.64  0.50   G   14.18 0.02  16.03 0.09  15.48 0.11 95555. 955.  15.20 0.20 -22-2 108.9695798   -11.7598501     0.73361     0.0074    -0.36690     0.0039      12.343          0.013      12.112          0.012        0.028        0.057  C2     12.303 0.024    12.070 0.022    11.756 0.242  AW  11.887 0.010  12.061 0.016  0    WISEA J071552.38-114532.9                                                           
 T WISE 0720-0846B  -9.  -9.  15.5 --    147.1     1.2    -46.0   4.0   -116.5   2.2    E  98888. 988. 97777. 977.  13.24 0.04 95555. 955. 94444. 944. --I-- 110.01333      -8.78089       844444.     84444.     855555.     85555.      86666.          8666.      87777.          8777.        8999.         899.  --     88888. 8888.    77777. 7777.   66666.  6666.  -- 55555.  5555.  44444. 4444.  -    WISE 072003.20-084651.2B
 T UGPS  0722-0540  19.0 19.0 19.0 TT   242.8    2.4     -904.14  1.71   352.03  1.21   l   16.55 0.02  16.49 0.13  16.90 0.02  17.08 0.08 94444. 944. fKkf- 110.6120511    -5.6743233    -0.92046     0.0062     0.38121     0.0063      15.143          0.019      12.198          0.008        0.270        0.034  C2     15.250 0.045    12.200 0.023    10.206 0.069  AW  14.295 0.019  12.221 0.017  K    UGPS J072227.51-054031.2
 T WISE  0723+3403  -9.  19.0 19.0 -T    60.8    2.1       -3.2   0.8   -348.1   0.9    T   18.19 0.02  18.21 0.14  18.63 0.06 95555. 955.  17.06 944. PpP-p 110.8020167    34.0532259    -0.01577     0.0263    -0.37167     0.0314      17.876          0.115      14.717          0.024        0.142        0.081  C2     17.704 0.227    14.692 0.060    11.920 6666.  AW  16.767 0.044  14.684 0.021  K    WISE J072312.44+340313.5
 T 2MASS 0727+1710  18.0 17.0 17.0 TT   112.5    0.9     1047.1   0.9   -764.1   0.9    D   15.21 0.01  15.60 0.06  15.67 0.03  15.69 0.03  15.56 0.19 UKkf2 111.8317928    17.1629454     1.06496     0.0081    -0.75838     0.0087      15.179          0.019      12.988          0.010        0.016        0.036  C2     15.186 0.041    12.962 0.030    11.924 0.309  AW  14.461 0.020  13.016 0.017  K    2MASSI J0727182+171001
 T 2MASS 0729-3954  -9.  18.0 18.0 -T   126.3    8.3     -566.6   5.3   1643.4   5.5    F   15.88 0.08  15.92 0.08  15.98 0.18  15.27 0.50  15.29 944. f22f2 112.2468317   -39.8936770    -0.57492     0.0049     1.66161     0.0054      15.581          0.022      13.002          0.007        0.099        0.019  C2     15.292 0.033    12.972 0.024    11.366 0.119  AW  14.555 0.020  12.997 0.017  K  S 2MASS J07290002-3954043 
 C WISE  0733+7544  -9.  16.0 16.0 -M -33333.    3333.   -109.64  17.4    49.60  19.1   c  98888. 988.  17.20 0.21 96666. 966. 95555. 955.  15.81 0.27 -2--2 113.4491982    75.7442370    -0.10964     0.0174     0.04960     0.0191      16.737          0.035      14.730          0.018        0.012        0.053  C2     16.839 0.073    14.708 0.047    12.259 6666.  AW  15.998 0.030  14.809 0.021  0    WISE J073347.94+754439.2  
 F Gaia  0734-4330  -9.   7.0  7.0 -T    48.2485 0.8361   -39.14  1.81   151.65  2.01   G   15.37 0.01  15.56 0.06  14.59 0.05 95555. 955.  13.95 0.01 V22-V 113.5368030   -43.5064522    -0.05842     0.0046     0.16279     0.0048      13.060          0.013      12.654          0.008       -0.018        0.021  C2     12.826 0.025    12.450 0.024    11.464 0.136  AW  55555. 5555.  44444. 4444.  -    Gaia DR2 5535283658436274944
 T WISE  0734-7157  -9.  20.0 20.0 -T    74.5    1.7     -565.0   0.6    -67.5   0.6    T   20.35 0.03 97777. 977.  21.07 0.07  20.96 0.15 94444. 944. s-sD- 113.6808764   -71.9623377    -0.59234     0.0303    -0.09445     0.0266      19.111          0.211      15.241          0.022       -0.099        0.077  C2     18.749 0.281    15.189 0.050    12.959 6666.  AW  17.649 0.077  15.213 0.022  K    WISE J073444.02-715744.0
 P 2MASS 0741-0506  -9.   5.0  5.0 -C    32.7    3.2     -152.0   2.0     74.6   2.0    T   14.10 0.01  14.17 0.05  13.14 0.05 95555. 955.  12.48 0.01 V22-V 115.4276450    -5.1127575    -0.15817     0.0041     0.02998     0.0044      11.794          0.019      11.432          0.014        0.076        0.026  C2     11.654 0.022    11.325 0.021    10.826 0.119  AW  55555. 5555.  11.442 0.016  0    2MASS J07414279-0506464                                                          
 T SDSS  0741+2351  -9.  15.5 15.5 -T    73.2    3.4     -264.1   1.6   -220.1   1.5    T   15.89 0.01  16.16 0.10  16.10 0.02  16.28 0.04  15.85 944. uKuu2 115.4536994    23.8567661    -0.26005     0.0146    -0.21984     0.0168      15.824          0.027      14.114          0.017        0.081        0.047  C2     15.900 0.055    14.119 0.045    11.843 6666.  AW  15.024 0.022  14.031 0.019  0    SDSS J074149.15+235127.5                                                         
 T SDSS  0742+2055  -9.  15.0 15.0 -T    63.5    3.1     -327.3   0.8   -230.4   0.7    T   15.76 0.01  16.19 0.09  15.95 0.03  16.06 0.03  15.23 944. UKff2 115.5036947    20.9210289    -0.32981     0.0129    -0.27385     0.0148      15.633          0.023      13.872          0.015        0.039        0.041  C2     15.668 0.051    13.800 0.039    11.958 6666.  AW  14.922 0.021  13.838 0.018  0    SDSS J074201.41+205520.5                                                                 
 T WISE  0744+5628  -9.  18.0 18.0 -T    65.3    2.0      149.3   0.8   -767.3   0.8    T   17.27 0.02  17.68 0.11  17.59 0.12 95555. 955.  17.57 0.20 WKK-B 116.2389656    56.4714285     0.13195     0.0195    -0.87977     0.0251      16.811          0.045      14.505          0.019       -0.129        0.059  C2     17.181 0.118    14.531 0.049    12.646 0.498  AW  16.267 0.034  14.552 0.020  K    WISEPA J074457.15+562821.8
 T ULAS  0745+2332  -9.  18.5 18.5 -T   -12.3    3.4    -22222.   222. -11111.   111.   -   18.88 0.07 97777. 977. 96666. 966. 95555. 955. 94444. 944. u---- 116.26225      23.54526       844444.     84444.     855555.     85555.      86666.          8666.      87777.          8777.        8999.         899.  --     88888. 8888.    77777. 7777.    66666. 6666.  --  55555. 5555.  14.454 0.021  0    ULAS J074502.79+233240.3                                                        
 T 2MASS 0746+2000   0.5  0.5  0.5 DE    81.9    0.3     -374.0   0.3    -57.9   0.7    A   11.68 0.01  11.76 0.02  11.01 0.02  10.43 0.03  10.47 0.02 UKKf2 116.6754315    20.0086681    -0.36355     0.0039    -0.06944     0.0039      10.137          0.012       9.877          0.009        0.074        0.021  C2     10.137 0.023     9.870 0.020     9.402 0.042  AW   9.86  0.02    9.90  0.04   P  M 2MASSI J0746425+200032                                                       
 F CWISE 0749-6827  -9.  18.0 18.0 -T -33333.    3333.   -283.83  23.9   391.68  22.0   c   17.63 0.04 97777. 977. 96666. 966. 95555. 955.  17.91 0.29 V---V 117.4841290   -68.4561806    -0.28383     0.0239     0.39168     0.0220      16.953          0.034      15.231          0.022       -0.048        0.064  C2     17.112 0.067    15.191 0.050    13.028 6666.  AW  16.680 0.042  15.245 0.022  0    CWISE J074956.20-682722.4   
 T WISE  0750+2725  -9.  18.5 18.5 -T    68.4    3.4     -755.7   2.0   -205.6   1.8    K   18.70 0.03  19.03 0.21  18.93 0.06 95555. 955.  18.63 944. PBP-B 117.5139683    27.4287482    -0.89916     0.0256    -0.23059     0.0294      17.892          0.135      14.575          0.025       -0.037        0.098  C2     18.434 0.423    14.552 0.061    12.417 6666.  AW  16.677 0.041  14.484 0.020  K    WISEPA J075003.84+272544.8
 T WISE  0751-7634  -9.  19.0 19.0 -T    97.9    6.7     -104.8   2.8   -189.7   4.5    K   19.34 0.05 97777. 977.  19.68 0.13 95555. 955. 94444. 944. K-k-- 117.7862053   -76.5806342    -0.08282     0.0164    -0.17300     0.0149      17.080          0.036      14.610          0.015        0.028        0.046  C2     16.946 0.066    14.530 0.036    11.911 0.155  AW  16.416 0.036  14.620 0.020  K    WISEPA J075108.79-763449.6
 T DENIS 0751-2530   1.5  1.1  1.1 TT    56.5689 0.1555  -878.99  0.22   145.96  0.22   G  98888. 988.  13.16 0.02  12.50 0.02 95555. 955.  11.99 0.02 -22-2 117.8137292   -25.5112793    -0.89543     0.0034     0.12218     0.0033      11.708          0.011      11.458          0.009        0.149        0.077  C2     11.690 0.023    11.436 0.021    11.054 0.125  AW  55555. 5555.  44444. 4444.  -    DENIS-P J0751164-253043                                                            
 T WISE  0754+7909  -9.   9.5  9.5 -T    51.1    1.2      285.7   1.8    331.0   2.4    L   16.00 0.11  16.24 0.05  15.27 0.06  14.95 0.12  15.05 0.08 DppDp 118.6313640    79.1665092     0.26104     0.0063     0.31932     0.0070      14.331          0.012      13.790          0.011       -0.033        0.027  C2     14.394 0.027    13.744 0.030    12.164 0.323  AW  13.809 0.018  13.815 0.018  0    WISE J075430.95+790957.8                                                              
 T 2MASS 0755+2212  16.0 15.0 15.0 TT    67.4    3.2      -20.6   1.1   -256.3   0.8    T   15.48 0.01  15.73 0.06  15.78 0.01  15.93 0.02  15.75 0.21 uKuu2 118.9497110    22.2035721    -0.01682     0.0096    -0.26232     0.0112      15.322          0.021      13.515          0.013        0.077        0.034  C2     15.336 0.042    13.510 0.032    11.761 6666.  AW  14.54  0.03   13.45  0.03   P    2MASSI J0755480+221218                                                         
 P 2MASS 0755-3259  -9.  -9.   9.0 --    40.5    3.5     -127.8   2.2    162.2   2.1    T  98888. 988.  16.24 0.09  14.66 0.04 95555. 955.  13.53 0.04 -22-2 118.9756130   -32.9989774    -0.12820     0.0043     0.17060     0.0046      12.469          0.013      11.877          0.009        0.071        0.021  C2     12.494 0.025    11.885 0.022    11.341 0.177  AW  12.104 0.010  11.850 0.016  0    2MASS J07555430-3259589                                                            
 C CWISE 0756-6001  -9.  -9.  16.5 -- -33333.    3333.    383.36  21.4  -782.00  21.9   c  98888. 988. 97777. 977. 96666. 966. 95555. 955. 94444. 944. ----- 119.2013378   -60.0251610     0.38336     0.0214    -0.78200     0.0219      17.249          0.038      14.993          0.018        0.143        0.057  C2     17.079 0.068    14.959 0.045    12.603 6666.  AW  16.272 0.034  14.889 0.021  0    CWISE J075648.34-600130.9   
 T HIP 38939B       -9.  14.5 14.5 -T    54.1012 0.0386   362.26  0.05  -245.89  0.05   g   15.78 0.02  16.12 0.08  15.80 0.12 95555. 955.  15.86 944. Wrr-r 119.5073205   -25.6508698     0.36970     0.0123    -0.27900     0.0136      15.774          0.039      13.863          0.017       -0.011        0.045  C2     15.662 0.049    13.920 0.041    12.036 6666.  AW  55555. 5555.  44444. 4444.  -    HIP 38939B                                                           
 C CWISE 0758+5711  -9.  -9.  17.0 -- -33333.    3333.   -123.69  31.1  -362.29  32.7   c   17.83 0.04 97777. 977. 96666. 966. 95555. 955. 94444. 944. U---- 119.6296645    57.1983568    -0.12369     0.0311    -0.36229     0.0327      17.615          0.081      15.011          0.026        0.039        0.086  C2     17.533 0.153    15.064 0.073    12.328 6666.  AW  16.468 0.038  14.938 0.021  0    CWISE J075831.11+571153.9
 T SDSS  0758+3247  13.0 12.5 12.5 TT   101.3    3.3     -227.4   1.1   -330.2   1.0    T   14.72 0.01  14.95 0.04  14.11 0.04 95555. 955.  13.88 0.06 UKK-2 119.6669775    32.7885704    -0.23765     0.0047    -0.34118     0.0049      13.063          0.013      12.198          0.009        0.074        0.022  C2     13.088 0.024    12.170 0.024    10.670 0.099  AW  12.41  0.01   12.13  0.01   L    SDSS J075840.33+324723.4                                                            
 T WISE  0759-4904  -9.  18.0 18.0 -T    90.7    2.1     -370.7   0.8    250.0   0.8    T   17.38 0.05 97777. 977.  17.41 0.04 95555. 955. 94444. 944. m-k-- 119.9449484   -49.0813219    -0.39032     0.0102     0.26535     0.0116      16.713          0.032      13.824          0.012       -0.013        0.038  C2     16.997 0.091    13.812 0.032    12.228 6666.  AW  15.619 0.026  13.757 0.018  K    WISEPC J075946.98-490454.0
 F CWISE 0804-0000  -9.  14.0 14.0 -T -33333.    3333.    -48.77  16.5  -491.00  18.1   c   15.94 0.01 97777. 977. 96666. 966. 95555. 955.  15.79 0.04 V---V 121.1528000    -0.0079027    -0.04877     0.0165    -0.49100     0.0181      15.759          0.028      14.498          0.024        0.028        0.054  C2     15.648 0.049    14.358 0.051    11.970 6666.  AW  55555. 5555.  44444. 4444.  -    CWISE J080436.67-000028.6   
 T CWISE 0805+5153  -9.  -9.  17.5 -- -33333.    3333.   -558.5   19.0  -149.0   20.9   c   17.08 0.02 97777. 977. 96666. 966. 95555. 955. 94444. 944. U---- 121.4839334    51.8917956    -0.55848     0.0190    -0.14900     0.0209      17.014          0.051      14.357          0.018        0.071        0.057  C2     17.098 0.057    14.439 0.020    66666. 6666.  C2  55555. 5555.  44444. 4444.  -    CWISE J080556.14+515330.4                                        
 T WISE  0806-0820  -9.  -9.  17.0 --    82.2    9.0      300.1   30.7 -1296.8   19.4   T   19.60 988. 97777. 977. 96666. 966. 95555. 955.  18.07 944. A---A 121.5929694    -8.3488801     0.27171     0.0432    -1.45000     0.0498      17.506          0.085      15.472          0.041        0.117        0.139  C2     18.793 8888.    15.488 0.121    12.587 0.526  AW  17.295 0.041  15.411 0.018  m    WISEA J080622.22-082046.5                                                          
 T WISE  0807+4130  -9.   8.0  8.0 -T    50.7    3.3       -5.1   1.3   -346.6   1.2    T   15.93 0.01  15.84 0.09  14.78 0.07 95555. 955.  14.35 0.08 UTT-T 121.7509897    41.5068322    -0.03442     0.0069    -0.34200     0.0083      13.474          0.017      13.109          0.015        0.075        0.060  C2     13.481 0.025    13.092 0.028    12.162 0.360  AW  13.143 0.017  13.126 0.017  0    WISE J080700.23+413026.8                                                    
 T WD 0806-661B     -9.  -9.  21.0 --    51.9342 0.0195   335.54  0.04  -288.88  0.04   g  98888. 988. 97777. 977.  25.29 0.14 95555. 955. 94444. 944. --k-- 121.8142217   -66.3148873     0.35228     0.1014    -0.32800     0.0926      19.578          0.291      16.691          0.069       -0.003        0.247  C2     19.500 0.272    16.745 0.072    66666. 6666.  C2  19.65  0.15   16.84  0.06   K    WD 0806-661B
 P SDSS  0809+4434  -9.   6.0  6.0 -T    39.8    3.4     -167.5   2.7   -216.9   2.8    T   16.44 0.01  16.44 0.11  15.18 0.10 95555. 955.  14.42 0.06 UKK-2 122.4948992    44.5717862    -0.18318     0.0051    -0.21900     0.0055      13.328          0.013      12.834          0.010        0.068        0.024  C2     13.363 0.025    12.820 0.027    11.646 0.201  AW  13.021 0.010  12.881 0.016  0    SDSS J080959.01+443422.2                                                              
 T WISE  0811-8051  -9.  19.5 19.5 -T    99.1    7.7      288.4   6.8    -54.0   4.7    C   19.90 0.18  19.90 0.18  19.99 0.14  20.49 0.20 94444. 944. mSkD- 122.8259643   -80.8613672     0.25976     0.0163    -0.05160     0.0144      17.863          0.074      14.432          0.014        0.141        0.048  C2     16.775 0.084    14.345 0.038    12.638 0.320  AW  16.817 0.045  14.402 0.019  K    WISE J081117.81-805141.3
 P WISE  0812+4021  -9.  18.0 18.0 -M    33.5    2.0      255.3   1.2     17.8   1.2    W   17.94 0.02  18.39 0.16  18.30 0.20 95555. 955.  19.15 0.51 WBB-B 123.0841583    40.3517761     0.30888     0.0419    -0.05250     0.0427      17.598          0.085      15.321          0.037        0.000        0.120  C2     17.796 0.224    15.274 0.094    12.279 6666.  AW  16.932 0.048  15.299 0.024  K    WISE J081220.04+402106.2
 C CWISE 0816+4828  -9.  -9.  16.0 -- -33333.    3333.   -131.23  29.4    17.70  33.7   c   17.05 0.02 97777. 977. 96666. 966. 95555. 955. 94444. 944. U---- 124.0279588    48.4730509    -0.13123     0.0294     0.01770     0.0337      17.185          0.058      15.014          0.033       -0.146        0.096  C2     17.321 0.135    14.932 0.066    12.638 0.529  AW  16.155 0.032  14.926 0.021  0    CWISE J081606.70+482822.9
 T DENIS 0817-6155  -9.  16.0 16.0 -T   191.5301 0.6037  -156.44  1.25  1099.60  1.20   G   13.28 0.01  13.61 0.02  13.53 0.03  13.52 0.04  13.39 0.01 VKKfV 124.3734921   -61.9159699    -0.16526     0.0227     1.13000     0.0072      12.972          0.012      11.282          0.009        0.229        0.082  C2     12.972 0.023    11.265 0.020     9.661 0.033  AW  12.238 0.017  11.303 0.016  K    DENIS J081730.0-615520
 T WISE  0819-0335  14.0 14.0 14.0 TT    71.36   2.24    -191.24  0.79  -161.72  0.66   r   14.78 0.01  14.99 0.04  14.64 0.06 95555. 955.  14.60 0.01 VKK-V 124.9915982    -3.5914900    -0.20688     0.0066    -0.15500     0.0076      14.294          0.015      13.074          0.011        0.084        0.026  C2     14.352 0.029    13.076 0.030    12.314 0.488  AW  13.606 0.018  13.070 0.017  0    WISEPA J081958.05-033529.0                                                     
 T WISE  0820-6622  -9.   9.5  9.5 -T    56.1    3.4     -161.6   2.1    317.1   2.0    T   16.09 0.01  16.20 0.10  15.24 0.08 95555. 955.  14.77 0.01 V22-V 125.0014273   -66.3695842    -0.17494     0.0049     0.33500     0.0051      14.013          0.013      13.390          0.010        0.065        0.024  C2     14.049 0.025    13.356 0.025    11.976 0.146  AW  55555. 5555.  13.416 0.023  0    WISE J082000.48-662211.9                                                           
 T WISE  0825+2805  -9.  20.5 20.5 -T   152.6    2.0      -66.7   0.9   -235.8   0.9    T   22.40 0.05  19.65 977.  22.97 0.14 95555. 955.  18.19 944. sBs-B 126.2805522    28.0964608    -0.10542     0.0258    -0.24200     0.0315      18.302          0.179      14.655          0.024        0.062        0.078  C2     18.444 8888.    14.578 0.060    11.660 6666.  AW  17.327 0.062  14.651 0.020  K    WISE J082507.35+280548.5
 T 2MASS 0825+2115   7.5  7.0  7.0 TT    93.19   0.59    -504.8   0.5   -287.9   0.9    d   15.01 0.01  15.10 0.03  13.79 0.03  12.93 0.03  13.03 0.03 U22f2 126.3290682    21.2628330    -0.54533     0.0044    -0.35300     0.0045      12.200          0.012      11.677          0.009        0.139        0.034  C2     12.091 0.023    11.573 0.021    10.509 0.096  AW  11.70  0.03   11.59  0.01   P    2MASSI J0825196+211552                                                        
 T WISE  0826-1640  -9.   9.0  9.0 -T    67.8    3.5     -840.9   2.7    514.5   2.6    T   15.59 0.01  15.79 0.07  14.60 0.07 95555. 955.  14.01 0.01 V22-V 126.6671712   -16.6747427    -0.86875     0.0050     0.51600     0.0053      13.388          0.013      13.054          0.013        0.060        0.024  C2     13.413 0.024    13.062 0.028    11.774 0.284  AW  55555. 5555.  13.075 0.016  0    WISEA J082640.45-164031.8                                                           
 T SSSPM 0829-1309   2.0 -9.   2.0 T-    85.5438 0.1720  -581.56  0.24    27.53  0.18   G   12.62 0.01  12.80 0.03  11.85 0.02 95555. 955.  11.37 0.01 V22-V 127.1394689   -13.1553928    -0.65154     0.0032     0.01330     0.0041      11.040          0.012      10.801          0.008        0.113        0.026  C2     10.926 0.023    10.679 0.021    10.092 0.052  AW  55555. 5555.  44444. 4444.  -    SSSPM J0829-1309                                                          
 T SDSS  0830+4828   8.0  9.5  9.5 TT    76.42   3.43   -1006.5   5.8   -769.5   5.3    V   15.22 0.03  15.44 0.05  14.40 0.03  13.68 0.03  13.68 0.04 f2ff2 127.5288076    48.4773110    -1.15480     0.0039    -0.84180     0.0044      12.976          0.019      12.522          0.013        8999.         899.  C2     12.928 0.024    12.474 0.025    11.598 0.256  AW  12.402 0.010  12.499 0.016  0    SDSSp J083008.12+482847.4                                                     
 T WISE  0830+2837  -9.  -9.  21.0 --    90.6    13.7    -233.3   48.6 -2040.8   29.9   T   26.9  988. 97777. 977. 96666. 966. 95555. 955. 94444. 944. b---- 127.5494262    28.6173987    -0.18311     0.1245    -0.75400     0.1385      18.939          8666.      16.004          0.072        0.280        0.337  C2     18.826 8888.    15.839 0.142    12.723 6666.  AW  19.100 0.199  15.845 0.019  m    WISEA J083011.95+283716.0                                                         
 T WISE  0833+0052  -9.  19.0 19.0 -T    79.7    3.1      786.8   2.1  -1593.7   2.0    T   20.28 0.10 97777. 977.  20.63 0.10 95555. 955. 94444. 944. H-H-- 128.4090679     0.8678839     0.79683     0.0316    -1.62000     0.0392      19.081          8666.      14.908          0.025        0.028        0.100  C2     18.342 8888.    14.973 0.079    12.300 6666.  AW  17.010 0.017  14.847 0.016  K  S WISE J083337.83+005214.2 
 T 2MASS 0835-0819   5.0  5.0  5.0 TT   138.6098 0.2781  -535.65  0.43   302.73  0.40   G   13.04 0.01  13.17 0.02  11.94 0.02  11.08 0.02  11.39 0.01 V22fV 128.9245235    -8.3216741    -0.64247     0.0031     0.34600     0.0031      10.613          0.016      10.234          0.010        0.166        0.016  C2     10.407 0.022    10.048 0.020     9.472 0.039  AW  10.06  0.03   10.06  0.02   P    2MASSI J0835425-081923                                                           
 P WISE  0836-1859  -9.  18.0 18.0 -K    44.2    2.2      -52.5   0.8   -153.0   0.8    T   19.10 0.12  18.99 0.22  18.79 0.26 95555. 955.  18.48 944. VBk-B 129.1714122   -18.9966087     0.03672     0.0355    -0.14100     0.0379      17.626          0.088      15.129          0.031        0.051        0.103  C2     17.624 0.177    15.151 0.074    12.573 6666.  AW  16.865 0.047  15.084 0.022  K    WISEPC J083641.12-185947.2
 T CWISE 0845-3305  -9.  17.0 17.0 -T -33333.    3333.    506.96  23.1  -933.00  26.4   c   16.85 0.01 97777. 977. 96666. 966. 95555. 955.  17.62 0.15 V---V 131.2770316   -33.0922419     0.50696     0.0231    -0.93300     0.0264      17.433          0.099      14.447          0.019        0.109        0.068  C2     17.433 0.099    14.447 0.019    66666. 6666.  C2  55555. 5555.  44444. 4444.  -    CWISE J084506.51-330532.7 
 T 2MASS 0847-1532   2.0 -9.   2.0 T-    56.9235 0.3167   132.70  0.45  -199.74  0.61   G   13.44 0.01  13.51 0.03  12.63 0.03  12.02 0.02  12.12 0.01 VKKfV 131.8703388   -15.5445672     0.12540     0.0042    -0.19800     0.0046      11.717          0.013      11.473          0.009        0.073        0.022  C2     11.711 0.024    11.458 0.021    10.958 0.111  AW  55555. 5555.  44444. 4444.  -    2MASSI J0847287-153237                                                       
 P SDSS  0852+4720  -9.   9.0  9.0 -T    42.2    3.4      -50.6   2.0   -396.5   1.8    W   16.17 0.01  16.18 0.11  15.42 0.15 95555. 955.  14.72 0.12 UKK-2 133.1451326    47.3413910    -0.05607     0.0055    -0.40100     0.0063      13.738          0.013      13.209          0.010        0.072        0.025  C2     13.778 0.026    13.207 0.028    11.881 0.227  AW  55555. 5555.  13.235 0.017  0    SDSS J085234.90+472035.0                                                    
 C CWISE 0854-5020  -9.  -9.  16.0 -- -33333.    3333.   -599.28  19.9   598.00  22.4   c  98888. 988. 97777. 977. 96666. 966. 95555. 955. 94444. 944. ----- 133.5052681   -50.3412404    -0.59928     0.0199     0.59800     0.0224      16.314          0.032      14.711          0.025        0.310        0.072  C2     16.711 0.109    14.932 0.058    12.938 6666.  AW  15.996 0.030  14.682 0.020  0    CWISE J085401.22-502028.1
 T WISE  0855-0714  -9.  -9.  24.0 --   439.0    2.4    -8123.7   1.3    673.2   1.3    T   25.0  0.5  97777. 977.  23.83 0.24 95555. 955. 94444. 944. J-k-- 133.7847613    -7.2442498    -7.96500     0.1903     0.80620     0.2646      17.966          0.323      13.820          0.029        8999.         899.  C2     88888. 8888.    77777. 7777.    66666. 6666.  --  17.470 0.066  13.923 0.016  K    WISE J085510.83-071442.5
 T WISE  0857+5604  -9.  18.0 18.0 -T    85.3    2.1     -714.7   0.9   -243.1   0.9    T   17.35 0.02  17.65 0.12  17.49 0.14 95555. 955.  17.69 0.22 WKK-B 134.3153564    56.0682811    -0.73612     0.0146    -0.27000     0.0174      17.142          0.067      14.185          0.019        0.040        0.060  C2     17.120 0.103    14.095 0.040    12.176 6666.  AW  16.018 0.030  14.134 0.019  K    WISEPA J085716.25+560407.6
 T SDSS  0857+5708   8.0  8.0  8.0 TT    71.2343 1.0255  -407.72  1.88  -391.86  1.38   G   14.85 0.01  15.04 0.04  13.79 0.04 95555. 955.  12.96 0.03 UKK-2 134.4900351    57.1457429    -0.45249     0.0034    -0.44300     0.0029      12.109          0.012      11.525          0.008        0.107        0.019  C2     12.024 0.024    11.439 0.021    10.317 0.063  AW  11.62  0.01   11.44  0.02   P    SDSSp J085758.45+570851.4                                                  
 P SDSS  0858+3256  -9.  10.0 10.0 -T    40.9    3.6     -623.2   2.3     71.3   2.2    W   16.41 0.02  16.45 0.12  15.38 0.10 95555. 955.  14.76 0.10 UKK-2 134.6405038    32.9412835    -0.69791     0.0128     0.08530     0.0246      14.095          0.020      13.631          0.024        0.065        0.078  C2     14.043 0.028    13.567 0.038    11.949 0.432  AW  13.566 0.010  13.537 0.016  0    SDSS J085834.42+325627.7                                                           
 T CWISE 0859+1525  -9.  -9.  18.0 -- -33333.    3333.   -133.20  42.6  -237.00  43.8   c   19.20 0.14 97777. 977. 96666. 966. 95555. 955. 94444. 944. U---- 134.7844519    15.4241608    -0.13320     0.0426    -0.23700     0.0438      17.691          0.100      15.208          0.034        0.032        0.114  C2     17.707 0.229    15.280 0.100    11.814 6666.  AW  17.112 0.060  15.229 0.021  M    CWISEP J085908.26+152527.1
 T ULAS  0859+1010  -9.  17.0 17.0 -T    50.3    1.7     -359.6   1.1   -615.3   1.1    K   17.88 0.02 97777. 977.  18.30 0.09  18.29 0.15 94444. 944. W-uu- 134.7937974    10.1700689    -0.39803     0.0426    -0.54900     0.0523      17.589          0.082      15.343          0.041        0.283        0.122  C2     17.751 0.232    15.158 0.084    12.035 6666.  AW  55555. 5555.  44444. 4444.  -    ULAS J085910.69+101017.1
 T 2MASS 0859-1949   7.0  8.0  8.0 TT    71.22   3.54    -323.03  0.76   -97.72  0.68   R   15.40 0.01  15.53 0.05  14.44 0.04  13.70 0.06  13.71 0.01 VTTfV 134.8546001   -19.8245715    -0.35135     0.0048    -0.08210     0.0051      12.894          0.013      12.403          0.009        0.099        0.022  C2     12.895 0.023    12.406 0.024    11.446 0.181  AW  55555. 5555.  44444. 4444.  K    2MASSI J0859254-194926                                                      
 T CWISE 0859+5349  -9.  -9.  20.0 --    46.9    11.5    -215.6   43.2  -327.8   29.4   T   19.70 988. 97777. 977. 96666. 966. 95555. 955. 94444. 944. a---- 134.9121594    53.8190065    -0.13622     0.0710    -0.24200     0.0855      19.757          8666.      16.009          0.061        0.140        0.210  C2     19.766 8888.    16.007 0.060    66666. 6666.  C2  18.512 0.171  15.998 0.024  M    CWISEP J085938.95+534908.7                                              
 T ULAS  0901-0306  -9.  17.5 17.5 -T    62.6    2.6      -38.6   2.3   -261.2   2.8    M   17.89 0.04 97777. 977.  18.49 0.13  18.21 0.50 94444. 944. u-uf- 135.3174892    -3.1103873    -0.02300     0.0219    -0.30400     0.0255      17.406          0.071      14.608          0.021        0.033        0.066  C2     17.188 0.129    14.557 0.054    11.993 6666.  AW  16.435 0.037  14.534 0.020  K    ULAS J090116.23-030635.0
 F WISE  0902+6708  -9.   7.0  7.0 -T -33333.    3333.    -97.52  5.0   -229.00  5.0    c  98888. 988.  16.98 0.25  15.09 0.11 95555. 955.  14.25 0.11 -22-2 135.7455012    67.1422493    -0.09752     0.0050    -0.22900     0.0050      13.192          0.013      12.722          0.009        0.059        0.024  C2     13.200 0.025    12.695 0.026    11.996 0.319  AW  55555. 5555.  44444. 4444.  -    WISE J090258.99+670833.2 
 P 2MASS 0905+5623   5.0  6.0  6.0 rB    40.3618 1.2319    15.77  1.81   101.61  1.72   G   15.32 0.01  15.40 0.05  14.28 0.04 95555. 955.  13.73 0.04 UKK-2 136.4440330    56.3870519     0.01182     0.0048     0.09150     0.0049      12.995          0.011      12.690          0.009        0.043        0.022  C2     13.014 0.024    12.685 0.024    12.067 0.308  AW  55555. 5555.  12.733 0.019  0    2MASS J09054654+5623117                                                                       
 P WISE  0906+4735  -9.  18.0 18.0 -K    47.0    2.9     -550.7   1.1   -713.8   1.1    T   17.85 0.04  18.13 0.13  17.81 0.16 95555. 955.  18.54 0.34 UKK-B 136.7040842    47.5927521    -0.62876     0.0253    -0.74500     0.0262      17.551          0.082      14.609          0.024       -0.085        0.092  C2     17.558 0.173    14.549 0.054    11.793 6666.  AW  16.472 0.037  14.549 0.020  K    WISEPA J090649.36+473538.6
 T 2MASS 0908+5032   5.0  6.0  6.0 TT    95.8202 0.6983  -416.23  1.80  -471.07  1.19   G   14.40 0.01  14.55 0.02  13.48 0.03 95555. 955.  12.95 0.03 UKK-2 137.1552358    50.5333591    -0.45582     0.0073    -0.52500     0.0029      12.126          0.012      11.705          0.010        0.102        0.041  C2     12.098 0.023    11.651 0.023    10.748 0.114  AW  11.67  0.02   11.66  0.01   P    2MASSI J0908380+503208                                                                       
 T SDSS  0909+6525  -9.  11.5 11.5 -T    63.9    3.9     -222.9   1.3   -119.6   1.2    T  98888. 988.  16.03 0.09  15.21 0.10 95555. 955.  15.17 0.15 -KK-2 137.2513149    65.4238476    -0.24002     0.0081    -0.11000     0.0090      14.489          0.015      13.558          0.012        0.085        0.033  C2     14.520 0.030    13.498 0.034    11.044 0.197  AW  13.840 0.010  13.544 0.016  0    SDSS J090900.73+652527.2                                                                      
 T CWISE 0911+2146  -9.  19.0 19.0 -T -33333.    3333.   -104.4   1.8   -658.8   1.7    T   17.48 0.01  17.94 0.13  17.88 0.05 95555. 955.  17.92 944. PBP-B 137.7709392    21.7791952    -0.12145     0.0240    -0.73000     0.0325      17.390          0.071      14.613          0.021       -0.105        0.067  C2     17.425 0.192    14.549 0.061    12.157 6666.  AW  16.107 0.032  14.549 0.020  0    CWISE J091105.02+214645.1                                                          
 P WISE  0914-3459  -9.  18.0 18.0 -t    48.0    3.0      -23.6   1.8    174.1   1.8    T   17.95 0.04 97777. 977. 96666. 966. 95555. 955. 94444. 944. V---- 138.5373346   -34.9946195    -0.08250     0.0252     0.12800     0.0283      17.061          0.048      15.053          0.025        0.001        0.075  C2     17.613 0.159    15.055 0.057    12.067 6666.  AW  16.741 0.043  15.047 0.021  K    WISE J091408.96-345941.5
 T 2MASS 0915+0422   7.0  6.0  6.0 Us    54.8460 1.0970  -111.47  1.85    17.58  2.07   G   14.52 0.01  14.55 0.03  13.63 0.01  12.89 0.01  13.01 0.04 uKuu2 138.8918414     4.3680264    -0.12137     0.0044     0.01240     0.0046      12.079          0.014      11.710          0.009        0.055        0.022  C2     12.079 0.024    11.711 0.022    11.024 0.147  AW  55555. 5555.  44444. 4444.  -  M 2MASS J09153413+0422045                                                                       
 T CWISE 0917-6344  -9.   7.0  7.0 -T -33333.    3333.   -100.90  5.9     43.70  6.5    c   15.96 0.01  16.09 0.10 96666. 966. 95555. 955.  14.02 0.01 V2--V 139.3973070   -63.7475140    -0.10090     0.0059     0.04370     0.0065      12.937          0.024      12.508          0.016         null         null  C2     12.951 0.024    12.459 0.022    11.768 0.144  AW  55555. 5555.  44444. 4444.  -    CWISE J091735.38-634451.2
 T WISE  0920+4538  -9.   9.0  9.0 -M    79.4    3.9      -82.2   4.1   -852.6   2.4    W   14.97 0.01  15.16 0.04  14.16 0.05 95555. 955.  13.73 0.05 Up2-2 140.2305908    45.6472962    -0.11531     0.0061    -0.94200     0.0066      13.130          0.012      12.491          0.010        0.035        0.037  C2     13.084 0.023    12.439 0.023    10.993 0.129  AW  12.576 0.010  12.436 0.016  0    WISE J092055.40+453856.3                               
 T SIPS  0921-2104   2.0  4.0  4.0 TT    79.3128 0.2253   245.93  0.31  -911.60  0.33   G   12.91 0.01  12.78 0.02  12.15 0.02 95555. 955.  12.23 0.01 V22-V 140.3100114   -21.0832723     0.22373     0.0043    -0.92300     0.0045      11.296          0.011      10.962          0.009        0.121        0.043  C2     11.238 0.022    10.947 0.021    10.387 0.069  AW  10.947 0.010  10.935 0.016  0    SIPS J0921-2104                                                        
 T CWISE 0925-4720  -9.  -9.  20.0 -- -33333.    3333.    -80.41  37.9   804.00  42.9   c  98888. 988. 97777. 977. 96666. 966. 95555. 955. 94444. 944. ----- 141.2633899   -47.3372846    -0.08041     0.0379     0.80400     0.0429      19.234          0.375      15.298          0.027        0.136        0.102  C2     19.280 8888.    15.402 0.030    66666. 6666.  C2  55555. 5555.  44444. 4444.  -    CWISE J092503.20-472013.8
 T 2MASS 0937+2931  17.0 16.0 16.0 TT   162.84   3.88     973.9   4.8  -1297.1   5.9    V   14.30 0.01  14.65 0.04  14.67 0.03  15.39 0.06  15.27 0.13 UKkf2 144.3999408    29.5224577     0.94488     0.0038    -1.34000     0.0042      14.093          0.012      11.674          0.007        0.000        0.016  C2     14.088 0.027    11.670 0.022    10.696 0.101  AW  13.156 0.017  11.692 0.017  K  S 2MASSI J0937347+293142
 C CWISE 0938-8411  -9.  -9.  16.5 -- -33333.    3333.   -375.32  101.   181.00  87.3   c   19.28 0.15 97777. 977. 96666. 966. 95555. 955. 94444. 944. V---- 144.5963476   -84.1873478    -0.37532     0.1009     0.18100     0.0873      19.465          0.297      16.535          0.069       -0.103        0.246  C2     18.900 0.322    16.920 0.213    13.469 6666.  AW  17.758 0.061  16.297 0.031  0    CWISE J093823.15-841114.4
 T CWISE 0938+0634  -9.  -9.  20.0 --    67.9    13.8     435.3   43.3  -662.7   26.2   T   21.03 0.12 97777. 977.  19.69 966.  18.79 955. 94444. 944. a-aa- 144.7205036     6.5778438     0.24079     0.0620    -0.53100     0.0709      17.843          0.103      15.882          0.058        0.238        0.179  C2     17.837 0.105    15.961 0.063    66666. 6666.  C2  18.442 0.164  15.962 0.025  M    CWISEP J093852.89+063440.6                                                 
 T 2MASS 0939-2448  18.0 18.0 18.0 Pg   187.3    4.6      573.4   2.3  -1044.7   2.5    b   15.67 0.01  15.98 0.11  15.96 0.09  16.83 0.09  16.83 0.08 V2kDV 144.9005803   -24.8123278     0.54841     0.0039    -1.05000     0.0047      14.924          0.018      11.618          0.008        0.313        0.019  C2     14.906 0.030    11.640 0.022    10.667 0.086  AW  13.773 0.018  11.620 0.016  K  S 2MASS J09393548-2448279  
 T CWISE 0940+5233  -9.  -9.  21.0 --    66.4    12.2    -342.0   40.4  -352.6   32.5   T   21.26 988. 97777. 977. 96666. 966. 95555. 955. 94444. 944. a---- 145.0227385    52.5663145    -0.40154     0.0669    -0.40400     0.0715      19.845          8666.      15.913          0.051       -0.007        0.181  C2     19.851 8888.    15.963 0.053    66666. 6666.  C2  18.520 0.174  15.754 0.022  M    CWISEP J094005.50+523359.2                                                
 P WISE  0940-2208  -9.  18.0 18.0 -t    36.7    3.1     -150.2   1.8    172.6   1.7    T  98888. 988. 97777. 977. 96666. 966. 95555. 955. 94444. 944. ----- 145.0836279   -22.1389070    -0.22957     0.0240     0.22400     0.0273      16.903          0.046      14.710          0.023        0.087        0.070  C2     16.870 0.084    14.639 0.056    12.110 6666.  AW  16.396 0.036  14.680 0.021  K    WISEA J094020.09-220820.5
 T WISE  0943+3607  -9.  19.5 19.5 -T    97.1    2.9      669.5   1.2   -501.2   1.4    T   19.77 0.03  19.84 977.  20.32 0.04 95555. 955.  18.54 944. sBs-B 145.7758462    36.1227665     0.68201     0.0164    -0.53700     0.0205      18.594          0.345      14.419          0.028        0.097        0.074  C2     18.176 0.297    14.413 0.048    12.289 0.394  AW  16.746 0.043  14.284 0.019  K    WISE J094305.98+360723.5
 F 2MASS 0949-1545  -9.  11.5 11.5 -T    42.22   2.69    -107.69  0.82    10.77  0.64   r   15.79 0.01  16.15 0.12  15.26 0.11  15.20 0.17  15.09 0.01 VKKfV 147.2853971   -15.7634376    -0.12897     0.0105     0.02450     0.0120      15.011          0.019      14.147          0.018        0.039        0.041  C2     14.945 0.031    14.023 0.041    11.865 6666.  AW  14.468 0.010  14.111 0.016  0    2MASS J09490860-1545485                                                   
 C CWISE 0949-1026  -9.  -9.  16.0 -- -33333.    3333.   -186.19  35.3  -381.00  42.1   c   17.33 0.03 97777. 977.  17.67 0.08 95555. 955.  17.43 0.12 V-V-V 147.3578506   -10.4338505    -0.18619     0.0353    -0.38100     0.0421      17.227          0.066      15.100          0.031        0.021        0.095  C2     17.519 0.197    14.982 0.082    12.399 6666.  AW  55555. 5555.  44444. 4444.  -    CWISE J094925.88-102601.9
 T LHS 6176B        -9.  18.0 18.0 -T    57.9    2.3      241.6   0.7   -360.7   1.1    K   17.98 0.03  18.59 0.26  18.40 0.05 95555. 955.  17.43 944. PBk-B 147.6974639     1.2921010     0.21535     0.0218    -0.36900     0.0248      17.819          0.101      14.492          0.020        0.113        0.066  C2     17.635 0.182    14.507 0.051    12.126 6666.  AW  16.306 0.034  14.422 0.020  K  S LHS 6176B
 P WISE  0952+1955  -9.  16.0 16.0 -K    40.0    3.0      -37.8   1.6    -37.4   1.1    T   16.91 0.02  17.13 0.06  17.22 0.10 95555. 955.  17.34 944. UKK-p 148.2469843    19.9189730    -0.07013     0.0243     0.02040     0.0274      16.862          0.050      14.549          0.024        0.060        0.073  C2     16.839 0.113    14.463 0.053    12.387 6666.  AW  15.812 0.028  14.498 0.020  K    WISEPC J095259.29+195507.3
 F CWISE 0953-0943  -9.  15.5 15.5 -T -33333.    3333.   -410.99  23.5  -341.00  27.2   c   17.01 0.02 97777. 977.  17.20 0.07 95555. 955.  17.38 0.12 V-V-V 148.3180502    -9.7218943    -0.41099     0.0235    -0.34100     0.0272      16.711          0.044      14.717          0.023        0.161        0.071  C2     16.658 0.090    14.694 0.070    11.909 6666.  AW  15.965 0.029  14.718 0.021  0    CWISE J095316.32-094318.9   
 T PSO   0956-1447  -9.   9.0  9.0 -T    65.4    3.4       74.0   4.7   -150.2   4.3    W   15.92 0.01  16.28 0.10  15.06 0.09 95555. 955.  14.42 0.01 V22-V 149.0342393   -14.7858525     0.06220     0.0059    -0.13500     0.0061      13.551          0.014      12.821          0.010        0.073        0.027  C2     13.555 0.014    12.824 0.010    66666. 6666.  C2  55555. 5555.  12.828 0.017  0    PSO J149.0341-14.7857                                                 
 T LHS 5166B         4.0 -9.   4.0 T-    53.4639 0.0860   345.36  0.12  -345.95  0.14   g   14.32 0.01  14.48 0.04  13.49 0.04  12.88 0.02  12.88 0.01 V22fV 151.1656351   -33.5900102     0.19660     0.0092    -0.25680     0.0109      12.162          0.020      11.901          0.014        8999.         899.  C2     12.184 0.020    11.905 0.014    66666. 6666.  C2  55555. 5555.  44444. 4444.  -    LHS 5166B                                                       
 T 2MASS 1007-4555  -9.  15.5 15.5 -T    72.64   2.80    -721.89  1.00   148.17   0.66  r   15.49 0.01  15.65 0.07  15.69 0.12  15.56 0.23  15.58 0.03 VKKfV 151.8859906   -45.9200937    -0.75399     0.0115     0.14810     0.0124      15.608          0.021      13.875          0.012       -0.081        0.036  C2     15.810 0.026    14.002 0.014    66666. 6666.  C2  55555. 5555.  44444. 4444.  -    2MASS J10073369-4555147                                     
 T CWISE 1008+2031  -9.  -9.  19.5 --    37.1    15.1    -118.2   41.2  -180.0   30.9   T   20.73 0.39 97777. 977. 96666. 966. 95555. 955. 94444. 944. P---- 152.2284848    20.5267183    -0.16040     0.0643    -0.15376     0.0745      19.180          0.349      15.660          0.052        0.063        0.181  C2     19.175 0.342    15.725 0.055    66666. 6666.  C2  17.930 0.126  15.696 0.024  M    CWISEP J100854.84+203136.6                                                    
 T 2MASS 1010-0406   6.0  5.0  5.0 TT    57.7    3.6     -319.6   2.5    -15.2   2.6    T   15.37 0.01  15.51 0.06  14.39 0.04  13.57 0.05  13.68 0.01 V22fV 152.5602314    -4.1138896    -0.33482     0.0047    -0.01347     0.0050      12.888          0.012      12.550          0.009        0.055        0.022  C2     12.907 0.024    12.540 0.026    11.523 0.276  AW  55555. 5555.  12.557 0.016  0    2MASSI J1010148-040649                                                         
 T ULAS  1012+1021  -9.  15.5 15.5 -T    59.7    1.8     -405.7   1.9   -545.9   1.9    W   16.88 0.01 97777. 977.  17.24 0.05  17.45 0.08 94444. 944. u-uu- 153.1802963    10.3489912    -0.43081     0.0193    -0.57580     0.0215      16.850          0.058      14.264          0.022        0.009        0.074  C2     16.319 0.073    14.180 0.047    12.161 0.403  AW  15.838 0.028  14.281 0.020  0    ULAS J101243.54+102101.7                                                                       
 T DENIS 1013-7842   3.0 -9.   3.0 T-    71.1390 0.2987    13.34  0.64  -263.73  0.68   G   13.72 0.01  13.84 0.03  12.74 0.03 95555. 955.  12.04 0.01 V22-V 153.3585327   -78.7164426    -0.01259     0.0033    -0.26285     0.0035      11.321          0.010      11.026          0.009        0.062        0.021  C2     11.382 0.073    11.017 0.021    10.559 0.056  AW  55555. 5555.  44444. 4444.  -    DENIS J1013-7842                                                      
 T WISE  1018-2445  -9.  18.0 18.0 -T    83.0    2.8       49.6   1.1   -821.0   1.0    T   17.40 0.03  17.82 0.12  18.00 0.23 95555. 955.  18.01 0.25 V2k-V 154.5335959   -24.7675895     0.05157     0.0208    -0.87156     0.0221      17.326          0.078      14.107          0.020        0.064        0.086  C2     17.267 0.139    14.128 0.039    12.259 6666.  AW  16.128 0.032  14.134 0.019  K    WISEPC J101808.05-244557.7
 P CWISE 1022+1455  -9.  -9.  18.5 --    76.0    16.4    -567.0   53.0  -109.8   40.1   T   19.76 988. 97777. 977. 96666. 966. 95555. 955. 94444. 944. a---- 155.5050827    14.9223157    -0.55039     0.0737    -0.08784     0.0762      19.486          8666.      15.766          0.058       -0.463        0.201  C2     19.602 8888.    15.872 0.062    66666. 6666.  C2  17.770 0.087  15.831 0.025  M    CWISEP J102201.27+145520.2                                           
 T 2MASS 1022+5825   1.0  1.0  1.0 TT    54.3331 0.3143  -810.78  0.34  -736.95  0.31   G   13.40 0.01  13.50 0.03  12.64 0.03  12.13 0.03  12.16 0.03 U22D2 155.6940226    58.4260146    -0.83461     0.0030    -0.74421     0.0031      11.811          0.009      11.516          0.007        0.114        0.016  C2     11.769 0.023    11.507 0.020    11.156 0.137  AW  11.522 0.010  11.523 0.016  0  Y 2MASS J10224821+5825453                                                          
 T WISE  1025+0307  -9.  18.5 18.5 -T    83.6    2.3    -1203.0   1.0   -143.6   1.0    T   17.93 0.03  18.34 0.15  18.36 0.05 95555. 955.  18.19 944. mBk-B 156.4884121     3.1319245    -1.24784     0.0194    -0.20123     0.0229      17.690          0.095      14.217          0.015        0.203        0.057  C2     17.487 0.194    14.136 0.052    12.344 6666.  AW  16.316 0.034  14.193 0.019  K    WISE J102557.72+030755.7
 P CFBDS 1028+5654  -9.  18.0 18.0 -a    46.6    2.6      197.1   1.2    -17.9   1.0    T   18.08 0.07 97777. 977.  18.38 0.08 95555. 955. 94444. 944. U-k-- 157.1716385    56.9003766     0.17818     0.0187    -0.00997     0.0209      17.316          0.061      14.492          0.017       -0.067        0.053  C2     17.318 0.061    14.493 0.017    66666. 6666.  C2  16.359 0.012  14.469 0.016  K    CFBDS J102841.01+565401.9
 T 2MASS 1029+1626   2.5  2.8  2.8 TT    52.3361 0.7414   355.22  0.97  -364.36  0.91   G   14.21 0.01  14.29 0.03  13.31 0.03 95555. 955.  12.62 0.02 U22-2 157.3422119    16.4460007     0.35584     0.0098    -0.41179     0.0038      12.199          0.018      11.919          0.011       -0.014        0.059  C2     12.072 0.023    11.800 0.023    11.374 0.173  AW  55555. 5555.  44444. 4444.  -    2MASSI J1029216+162652                                                          
 T ULAS  1029+0935  -9.  18.0 18.0 -T    68.6    1.7     -419.3   2.0   -142.5   1.8    W   17.32 0.01  17.32 0.01  17.63 0.02  17.69 0.08 94444. 944. PTTu- 157.4181508     9.5871310    -0.45972     0.0226    -0.12939     0.0258      16.757          0.045      14.434          0.020        0.010        0.063  C2     16.780 0.117    14.376 0.074    11.754 6666.  AW  16.083 0.031  14.455 0.020  K    ULAS J102940.52+093514.6
 T CWISE 1034+1612  -9.  -9.  17.5 -- -33333.    3333.   -184.31  35.3  -157.29  38.5   c   17.68 0.03 97777. 977. 96666. 966. 95555. 955. 94444. 944. a---- 158.7214001    16.2077726    -0.18431     0.0353    -0.15729     0.0385      17.702          0.098      14.882          0.028        0.086        0.094  C2     17.764 0.105    14.895 0.029    66666. 6666.  C2  16.589 0.038  14.879 0.019  M    CWISEP J103453.14+161228.0                                       
 T 2MASS 1036-3441   6.0  6.5  6.5 TT    68.0213 1.7241   -42.15  3.43  -454.94  2.61   G   15.38 0.01  15.62 0.05  14.45 0.04  13.75 0.04  13.85 0.01 V22fV 159.2208785   -34.6958915    -0.05450     0.0049    -0.44978     0.0053      13.002          0.012      12.465          0.008        0.073        0.020  C2     12.989 0.023    12.453 0.024    11.454 0.185  AW  55555. 5555.  12.469 0.017  0    2MASSW J1036530-344138                                                            
 P WISE  1039-1600  -9.  17.5 17.5 -T    45.3    2.0     -197.4   2.2   -120.4   2.3    W   16.93 0.02  17.34 0.08  17.19 0.04 95555. 955.  17.13 944. Wpk-B 159.7819814   -16.0009393    -0.24012     0.0180    -0.11671     0.0194      16.568          0.037      14.202          0.018        0.073        0.053  C2     16.477 0.073    14.176 0.045    11.846 6666.  AW  15.868 0.028  14.206 0.019  K    WISE J103907.73-160002.9
 P WISE  1040+4503  -9.  -9.  17.5 --    18.8    9.8       50.9   23.8   -76.3   21.8   T   17.94 0.06 97777. 977. 96666. 966. 95555. 955. 94444. 944. U---- 160.2158615    45.0581051     0.06893     0.0360    -0.08493     0.0401      17.744          0.089      15.251          0.032       -0.047        0.106  C2     18.630 8888.    15.284 0.083    12.838 6666.  AW  16.949 0.030  15.285 0.018  m    WISEA J104051.77+450329.3                                                          
 T WISE  1042-3842  -9.  18.5 18.5 -T    65.4    3.4       56.0   4.1    -75.1   5.2    C   18.81 0.08 97777. 977.  19.21 0.02 95555. 955. 94444. 944. V-k-- 160.6886335   -38.7107619     0.06720     0.0233    -0.09967     0.0270      17.863          0.088      14.649          0.020        0.075        0.061  C2     18.281 0.299    14.556 0.048    12.558 6666.  AW  16.769 0.043  14.570 0.020  K    WISEPC J104245.23-384238.3
 T 2MASS 1043+2225   8.0  9.0  9.0 TT    52.4    2.9     -131.7   2.9    -11.9   3.5    W   15.86 0.01  15.97 0.07  14.73 0.04 95555. 955.  13.99 0.04 U22-2 160.7809303    22.4231389    -0.16441     0.0051    -0.04801     0.0058      13.073          0.014      12.428          0.010        0.066        0.024  C2     13.083 0.024    12.398 0.024    11.060 0.136  AW  55555. 5555.  12.447 0.016  0    2MASS J10430758+2225236                                                      
 T SDSS  1043+1213  -9.   9.0  9.0 -T    59.9    3.1       13.6   3.5   -253.9   3.2    W   15.86 0.01  16.00 0.09  14.91 0.01  14.21 0.01  14.26 0.07 u2uu2 160.8962561    12.2196781    -0.00996     0.0056    -0.27139     0.0062      13.470          0.014      12.915          0.010        0.070        0.025  C2     13.473 0.026    12.889 0.029    11.720 0.236  AW  13.103 0.010  12.892 0.016  0    SDSS J104335.08+121314.1                                                                      
 P ULAS  1043+1048  -9.  18.0 18.0 -u    22.0    4.3       91.3   2.6   -108.3   1.7    T   18.26 0.05 97777. 977.  18.53 0.07 95555. 955. 94444. 944. u-u-- 160.9808886    10.8006888     0.01359     0.0529    -0.08285     0.0593      17.947          0.135      15.469          0.045        0.091        0.156  C2     18.435 0.475    15.687 0.142    11.876 6666.  AW  17.021 0.014  15.409 0.016  K    ULAS J104355.37+104803.4
 P SDSS  1044+0429  -9.   7.0  7.0 -T    30.8    3.1      -38.6   3.3     94.0   3.1    W   15.94 0.01  15.88 0.08  15.00 0.01  14.32 0.01  14.26 0.09 u2uu2 161.0391467     4.4941650    -0.06416     0.0057     0.08903     0.0066      13.570          0.013      13.103          0.010        0.065        0.023  C2     13.595 0.026    13.117 0.030    11.915 6666.  AW  55555. 5555.  13.133 0.018  0    SDSS J104409.43+042937.6                                                                                       
 T SDSS  1045-0149   1.0  1.0  1.0 TT    58.6576 0.2384  -507.70  0.37   -10.23  0.29   G   13.08 0.01  13.16 0.02  12.40 0.01  11.78 0.01  11.78 0.02 u2uu2 161.3474510    -1.8327741    -0.57797     0.0030    -0.04300     0.0031      11.527          0.011      11.324          0.008        0.096        0.017  C2     11.463 0.023    11.239 0.021    10.768 0.109  AW  11.201 0.010  11.248 0.016  0    SDSS J104523.98-014957.7                                                                                
 T 2MASS 1047+2124  17.0 16.5 16.5 TT    94.73   3.81   -1662.3   7.5   -473.5   3.6    V   15.46 0.01  15.82 0.06  15.83 0.03  16.20 0.03  16.41 944. U2kf2 161.9656419    21.4041090    -1.70283     0.0068    -0.49762     0.0077      15.350          0.017      13.001          0.009        0.130        0.023  C2     15.377 0.036    13.004 0.030    11.864 0.312  AW  14.409 0.020  12.998 0.017  K    2MASSI J1047538+212423
 T CWISE 1047+5457  -9.  -9.  20.0 --    75.2    12.8    -447.9   41.7   -65.5   35.2   T   19.83 988. 97777. 977. 96666. 966. 95555. 955. 94444. 944. a---- 161.9862459    54.9615753    -0.57264     0.0851    -0.11055     0.0883      19.365          8666.      16.177          0.064        0.527        0.228  C2     19.509 8888.    16.267 0.068    66666. 6666.  C2  18.731 0.166  16.257 0.024  M    CWISEP J104756.81+545741.6                                              
 T SDSS  1048+0111   1.0  4.0  4.0 TT    66.4589 0.2143  -440.00  0.36  -231.46  0.29   G   12.80 0.01  12.92 0.02  12.16 0.01  11.58 0.01  11.62 0.02 u2uu2 162.1763017     1.1984434    -0.48079     0.0033    -0.22546     0.0032      11.299          0.011      11.071          0.009        0.087        0.017  C2     11.274 0.023    11.037 0.021    10.582 0.111  AW  11.014 0.010  11.062 0.016  0    SDSS J104842.84+011158.5                                                             
 T WISE  1049-5319   7.5  7.5  7.5 FF   501.557  0.082  -2767.50  0.15   356.86  0.15   Z  98888. 988.  10.73 0.03   9.56 0.03 95555. 955.   8.84 0.02 -22-2 162.3080456   -53.3178086    -2.77897     0.0030     0.32362     0.0043       7.919          0.008       7.321          0.005        0.497        0.011  c2      7.872 0.022     7.284 0.019     6.204 0.015  AW   7.536 0.010   7.411 0.016  0  M WISE J104915.57-531906.1                                                           
 P WISE  1050+5056  -9.  18.0 18.0 -M    45.3    2.2     -437.8   2.0    -64.5   2.2    W   17.94 0.02 97777. 977.  18.31 0.03 95555. 955. 94444. 944. m-k-- 162.6986560    50.9348744    -0.46453     0.0292    -0.09792     0.0298      17.723          0.085      14.909          0.023        0.001        0.074  C2     17.941 0.227    14.858 0.060    12.655 6666.  AW  16.547 0.038  14.901 0.021  K    WISE J105047.90+505606.2
 T 2MASS 1051+5613   2.0  0.8  0.8 TT    63.9956 0.1886  -227.09  0.28  -315.82  0.29   G   13.18 0.02  13.24 0.03  12.42 0.03 95555. 955.  11.91 0.02 WKK-2 162.8274026    56.2177249    -0.24516     0.0035    -0.32589     0.0037      11.538          0.011      11.278          0.008        0.086        0.018  C2     11.525 0.023    11.267 0.022    10.782 0.095  AW  11.243 0.010  11.298 0.016  0    2MASS J10511900+5613086                                                                      
 T WISE  1051-2138  -9.  18.5 18.5 -T    64.0    2.3      130.0   1.0   -154.9   0.9    T   18.61 0.08  18.94 0.10  19.19 0.39 95555. 955. 94444. 944. VSk-- 162.8753090   -21.6501026     0.12029     0.0261    -0.11504     0.0303      17.112          0.062      14.596          0.023        0.177        0.071  C2     17.301 0.141    14.596 0.056    12.132 6666.  AW  16.419 0.036  14.598 0.020  K    WISE J105130.01-213859.7
 T WISE  1052-1942  -9.  17.5 17.5 -T    67.8    2.2      318.0   2.2   -314.9   2.0    W   16.88 0.01  17.15 0.06  17.06 0.12 95555. 955.  17.15 0.08 VTT-V 163.2418886   -19.7143980     0.29222     0.0187    -0.29000     0.0196      16.530          0.037      14.238          0.018        0.081        0.052  C2     16.585 0.084    14.111 0.044    11.687 6666.  AW  15.663 0.027  14.215 0.019  K    WISE J105257.95-194250.2 
 T CWISE 1055+5443  -9.  -9.  18.0 --   145.0    14.7   -1518.7   2.1   -222.7   2.0    T  98888. 988.  18.84 977.  18.02 966. 95555. 955.  16.81 944. -pp-p 163.8004937    54.7245505    -1.50456     0.0169    -0.22991     0.0185      17.332          0.082      14.371          0.018        0.089        0.052  C2     17.306 0.127    14.366 0.044    11.553 0.196  AW  16.219 0.033  14.376 0.019  0    CWISE J105512.11+544328.3                                                                                            
 T WISE  1055-1652  -9.  19.5 19.5 -T    71.7    2.3    -1000.4   1.0    417.7   1.0    T   20.71 0.21 97777. 977.  20.68 966. 95555. 955. 94444. 944. P-S-- 163.9716291   -16.8707139    -1.10410     0.0368     0.40172     0.0436      18.095          0.145      15.087          0.030        0.211        0.115  C2     18.103 8888.    15.067 0.078    12.238 6666.  AW  17.296 0.062  15.048 0.022  K    WISEA J105553.62-165216.5
 T DENIS 1058-1548   3.0  3.0  3.0 TT    54.6468 0.5213  -258.06  0.80    31.1   0.73   G   14.05 0.01  14.16 0.04  13.25 0.01  12.55 0.05  12.61 0.01 V2VfV 164.6982019   -15.8046365    -0.26573     0.0046     0.02601     0.0051      12.082          0.013      11.787          0.009        0.036        0.022  C2     12.081 0.024    11.784 0.022    11.694 0.266  AW  11.76  0.02   11.77  0.02   P    DENIS-P J1058.7-1548                                                                                             
 T CWISE 1102+3503  -9.  -9.  19.0 -- -33333.    3333.    -56.70  40.1  -160.72  40.6   c   19.12 0.13 97777. 977. 96666. 966. 95555. 955. 94444. 944. U---- 165.5073531    35.0596511    -0.05670     0.0401    -0.16072     0.0406      18.949          0.262      15.175          0.031       -0.121        0.109  C2     18.220 8888.    15.082 0.074    12.283 6666.  AW  17.278 0.038  15.132 0.017  m    CWISE J110201.76+350334.7     
 T 2MASS 1104+1959   4.5  5.5  5.5 TT    55.9160 0.4448    54.94  1.03   121.95  0.67   G   14.32 0.01  14.38 0.03  13.48 0.03 95555. 955.  12.95 0.03 U22-2 166.0055963    19.9898986     0.04270     0.0045     0.11682     0.0052      12.339          0.013      12.094          0.009        0.060        0.022  C2     12.345 0.023    12.084 0.023    11.771 0.262  AW  55555. 5555.  12.110 0.016  0    2MASSI J1104012+195921                                       
 T 2MASS 1108+6830   1.0  1.0  1.0 TT    61.3537 0.1985  -237.64  0.31  -198.08  0.37   G  98888. 988.  13.12 0.02  12.24 0.02 95555. 955.  11.58 0.02 -KK-2 167.1255092    68.5038112    -0.24165     0.0035    -0.19724     0.0036      11.132          0.011      10.773          0.008        0.058        0.018  C2     11.115 0.023    10.761 0.020    10.168 0.049  AW  55555. 5555.  44444. 4444.  -  Y 2MASSW J1108307+683017                                                                     
 T SDSS  1110+0116  -9.  15.5 15.5 -T    52.1    1.2     -217.1   0.7   -280.8   0.7    D   16.16 0.01  16.34 0.12  16.20 0.02  16.05 0.03  15.93 0.05 uKuuD 167.5407127     1.2691035    -0.23510     0.0123    -0.31450     0.0135      15.415          0.019      13.964          0.015        0.054        0.039  C2     15.437 0.043    13.923 0.040    12.000 0.294  AW  14.71  0.03   13.88  0.02   P  Y SDSSp J111010.01+011613.1                                                                      
 T WISE  1112-3857  -9.  19.0 19.0 -T   102.6    3.7      671.5   1.6    674.0   1.5    T   20.36 0.33  20.73 0.27  20.40 0.25 95555. 955. 94444. 944. VSS-- 168.1649979   -38.9490246     0.67161     0.0270     0.73214     0.0298      18.260          0.197      14.504          0.030       -0.006        0.108  C2     17.478 0.169    14.404 0.048    12.185 6666.  AW  16.541 0.039  14.420 0.019  0    WISE J111239.24-385700.7                                                                                
 T 2MASS 1114-2618  18.0 17.5 17.5 TT   179.2    1.4    -3018.9   1.1   -384.1   1.6    D   15.65 0.01  15.86 0.08  16.04 0.02  16.54 0.05  16.47 0.08 VKVfV 168.6979799   -26.3083359    -3.03889     0.0091    -0.39490     0.0102      15.256          0.019      12.304          0.007       -0.105        0.020  C2     15.251 0.038    12.271 0.024    11.346 0.179  AW  14.185 0.019  12.354 0.017  K    2MASS J11145133-2618235
 T WISE  1118+3125  -9.  18.5 18.5 -T   114.4867 0.4316  -339.39  0.77  -607.89  0.76   g   17.80 0.05  18.37 0.08  18.15 0.06 95555. 955.  18.75 0.15 Uwk-w 169.6606928    31.4264453    -0.41749     0.0081    -0.60146     0.0094      16.846          0.074      13.357          0.018        0.196        0.044  C2     16.158 0.053    13.341 0.028    12.241 0.330  AW  15.600 0.026  13.366 0.018  K    WISE J111838.70+312537.9
 P CFBDS 1118-0640  -9.  12.0 12.0 -Y     9.9    0.2     -200.25  0.28   -48.18  0.18   g   19.02 0.11 97777. 977.  18.65 0.16 95555. 955. 94444. 944. V-V-- 169.52831      -6.66903       844444.     84444.     855555.     85555.      86666.          8666.      87777.          8777.        8999.         899.  --     88888. 8888.    77777. 7777.    66666. 6666.  --  55555. 5555.  12.559 0.016  0    CFBDS J111807-064016                                            
 T CWISE 1121-6232  -9.  -9.  20.0 -- -33333.    3333.   -512.06  48.6  -430.52  50.1   c  98888. 988. 97777. 977. 96666. 966. 95555. 955. 94444. 944. ----- 170.2764381   -62.5393351    -0.51206     0.0486    -0.43052     0.0501      19.020           null      15.131          0.043       -0.075        0.155  C2     19.034 8888.    15.242 0.048    66666. 6666.  C2  55555. 5555.  44444. 4444.  -    CWISE J112106.36-623221.5   
 T LHS 2397aB       -9.  -9.   7.5 --   69.4903  0.1760  -472.24  0.32   -46.26  0.21   g   15.01 0.08  15.69 0.60  14.47 0.30 95555. 955.  13.57 0.10 DFF-F 170.45287     -13.21977       844444.     84444.     855555.     85555.      86666.          8666.      87777.          8777.        8999.         899.  --     88888. 8888.    77777. 7777.    66666. 6666.  --  55555. 5555.  44444. 4444.  -    LHS 2397aB                                                                                         
 T 2MASS 1122-3512  -9.  12.0 12.0 -T    74.8605 1.5536  -142.82  2.97  -259.36  1.97   G   14.83 0.01  15.02 0.04  14.36 0.05 95555. 955.  14.35 0.01 VKK-V 170.5336457   -35.2112438    -0.17589     0.0059    -0.26656     0.0063      13.906          0.014      12.832          0.010        0.094        0.024  C2     13.944 0.026    12.820 0.026    11.787 0.278  AW  13.221 0.010  12.787 0.016  0    2MASS J11220826-3512363                                                                    
 T WISE  1122+2550  -9.  16.0 16.0 -T    66.3    2.3     -980.1   1.2   -312.0   0.8    k   16.30 0.01  16.67 0.09  16.64 0.11 95555. 955.  16.55 0.12 UKK-B 170.7263839    25.8389602    -1.04022     0.0148    -0.36026     0.0155      16.268          0.044      14.107          0.021        0.009        0.050  C2     16.087 0.061    14.096 0.044    12.050 6666.  AW  15.359 0.024  14.098 0.019  K    WISEPC J112254.73+255021.5 
 T WISE  1124-0421  -9.  17.0 17.0 -T    59.4    2.9     -569.3   1.4     64.1   1.2    T   16.37 0.02  16.73 0.13  16.96 966. 95555. 955.  16.37 944. -2p-2 171.1578768    -4.3637850    -0.58613     0.0176     0.03949     0.0193      16.367          0.034      14.101          0.016        0.037        0.049  C2     16.446 0.083    14.049 0.045    11.947 6666.  AW  15.370 0.024  14.097 0.019  K    WISE J112438.12-042149.7
 T 2MASS 1126-5003   4.5  6.5  6.5 TT    61.6319 0.3273 -1589.17  0.49   450.98  0.41   G   13.86 0.01  14.00 0.03  13.28 0.04 95555. 955.  12.84 0.01 V22-V 171.6546083   -50.0630922    -1.63570     0.0041     0.51651     0.0044      12.260          0.010      11.961          0.008        0.095        0.019  C2     12.218 0.024    11.942 0.022    11.584 0.146  AW  11.830 0.010  11.890 0.016  0    2MASS J11263991-5003550                                                         
 P CWISE 1130-1158  -9.  15.0 15.0 -T -33333.    3333.   -559.0   1.8    411.0   2.2    T   17.21 0.02 97777. 977.  17.51 0.11 95555. 955. 94444. 944. P-V-- 172.5799822   -11.9698225    -0.56533     0.0273     0.44484     0.0302      16.853          0.051      14.642          0.023        0.172        0.072  C2     16.600 0.086    14.661 0.065    12.495 6666.  AW  15.990 0.030  14.497 0.020  0    CWISE J113019.19-115811.3                                                                               
 T SIMP  1132-3809  -9.   8.0  8.0 -T    59.0    3.5      177.9   2.4   -155.2   2.4    T   15.91 0.01  15.96 0.08  14.82 0.07 95555. 955.  14.30 0.01 V22-V 173.0867622   -38.1662711     0.15741     0.0055    -0.16676     0.0061      13.491          0.013      13.056          0.010        0.059        0.026  C2     13.489 0.024    13.021 0.028    12.269 0.331  AW  55555. 5555.  13.039 0.016  0    SIMP J11322058-3809562                                                          
 P CWISE 1137-5320  -9.  17.0 17.0 -T    47.6    4.9      238.7   1.4   -124.0   1.4    T   16.99 0.02 97777. 977. 96666. 966. 95555. 955.  17.49 0.14 V---V 174.3219863   -53.3355360     0.22636     0.0210    -0.11206     0.0217      16.910          0.042      14.684          0.023       -0.085        0.072  C2     17.491 0.134    14.798 0.058    12.534 6666.  AW  15.940 0.029  14.566 0.020  0    CWISE J113717.27-532007.9                                                           
 T CWISE 1138+7212  -9.  -9.  17.5 --    40.7    7.1     -484.2   1.3    183.2   1.3    T   17.51 0.02  17.96 977.  17.89 0.02 95555. 955.  15.16 944. PpP-p 174.6394934    72.2021728    -0.48938     0.0196     0.17034     0.0196      17.535          0.056      14.803          0.017        0.035        0.058  C2     17.637 0.113    14.819 0.041    13.151 6666.  AW  16.402 0.036  14.699 0.020  0    CWISE J113833.47+721207.8                                                                                          
 P WISE  1139-3324  -9.  17.0 17.0 -A    28.3    3.0     -104.2   1.9    -51.1   1.9    T  98888. 988.  17.97 0.07  17.94 0.08 95555. 955. 94444. 944. -TT-- 174.9549762   -33.4071532    -0.11799     0.0360    -0.06294     0.0424      18.327          0.164      15.111          0.030        0.119        0.099  C2     18.469 0.384    14.907 0.063    12.722 6666.  AW  16.891 0.047  14.996 0.022  K    WISE J113949.24-332425.1
 T CWISE 1141-2110  -9.  19.0 19.0 -T    31.5    52.5   -1001.0   19.0  -113.8   10.8   T   19.71 0.19 97777. 977. 96666. 966. 95555. 955. 94444. 944. V---- 175.3350946   -21.1734973    -1.03927     0.0738    -0.25028     0.0772      18.899          0.278      15.478          0.043        0.223        0.152  C2     18.333 0.388    15.068 0.095    12.177 6666.  AW  17.583 0.076  15.283 0.020  0    CWISE J114120.42-211024.5                                                                               
 T WISE  1141-3326  -9.  20.0 20.0 -T   104.0    2.9     -910.9   1.9    -76.4   1.8    T   19.76 0.14 97777. 977. 96666. 966. 95555. 955. 94444. 944. t---- 175.4858442   -33.4434017    -0.70928     0.0145    -0.03519     0.0184      17.009          0.093      14.632          0.030       -0.353        0.214  C2     17.079 0.117    14.611 0.055    11.728 0.213  AW  16.414 0.036  14.659 0.020  K    WISEA J114156.67-332635.5
 P WISE  1143+4431  -9.  18.5 18.5 -M    32.6    4.0       81.1   4.0    -88.9   3.3    T   18.76 0.04 97777. 977.  19.04 0.06 95555. 955. 94444. 944. m-k-- 175.9178639    44.5232666     0.06164     0.0356    -0.13459     0.0393      18.528          0.176      15.265          0.031        0.105        0.110  C2     18.722 0.380    15.188 0.064    12.861 6666.  AW  17.141 0.055  15.157 0.022  K    WISE J114340.22+443123.8
 T WISE  1150+6302  -9.  18.0 18.0 -T   121.4    2.7      407.2   1.1   -540.4   0.9    T  98888. 988.  17.72 0.08  18.01 966. 95555. 955.  16.65 944. -KK-p 177.5593678    63.0439065     0.41708     0.0099    -0.50857     0.0115      16.783          0.052      13.406          0.016        0.114        0.056  C2     16.958 0.089    13.405 0.028    12.375 0.303  AW  15.612 0.026  13.429 0.018  K    WISEP J115013.88+630240.7
 F CWISE 1152-3741  -9.  17.0 17.0 -T -33333.    3333.   -638.14  23.7   488.51  25.1   c   17.19 0.03 97777. 977. 96666. 966. 95555. 955.  17.84 0.20 V---V 178.1223425   -37.6993340    -0.63814     0.0237     0.48851     0.0251      16.918          0.043      14.790          0.021        0.053        0.065  C2     16.717 0.074    14.927 0.058    12.750 6666.  AW  55555. 5555.  44444. 4444.  -    CWISE J115229.37-374157.8   
 T ULAS  1152+1134  -9.  18.5 18.5 -u    56.7    2.7     -488.2   1.7    -35.6   1.5    T   18.26 0.04 97777. 977.  18.66 0.10  18.32 0.17 94444. 944. u-uu- 178.1656913    11.5686544    -0.49650     0.0291    -0.03578     0.0332      17.110          0.056      14.773          0.026       -0.177        0.078  C2     16.825 0.106    14.649 0.063    11.681 6666.  AW  16.278 0.034  14.778 0.021  K    ULAS J115239.94+113407.6
 T 2MASS 1155-3727   2.0  2.3  2.3 TT    84.5693 0.1867    43.07  0.23  -790.91  0.16   G   12.72 0.01  12.81 0.02  12.04 0.03  11.43 0.02  11.52 0.01 V22fV 178.9149876   -37.4636300     0.04073     0.0023    -0.86330     0.0026      11.140          0.012      10.837          0.008        0.118        0.015  C2     11.042 0.023    10.751 0.020    10.232 0.058  AW  10.74  0.02   10.75  0.02   P    2MASSW J1155395-372735                                                        
 P SDSS  1155+0559  -9.   8.5  8.5 -T    46.5    3.9     -457.8   2.9    -69.3   3.3    W   15.72 0.01  15.66 0.08  14.75 0.01  14.11 0.01  14.12 0.07 uTuuT 178.9726400     5.9990783    -0.47890     0.0058    -0.07866     0.0063      13.298          0.012      12.895          0.010        0.065        0.024  C2     13.307 0.025    12.874 0.029    11.968 0.331  AW  12.83  0.01   12.83  0.01   L    SDSS J115553.86+055957.5                                                                       
 P 2MASS 1158+0435   7.0  7.0  7.0 TT    39.2    6.2      566.2   3.4   -932.4   3.8    T  98888. 988.  15.61 0.06  14.68 0.06 95555. 955.  14.44 0.06 -22-2 179.5892016     4.5795357     0.59521     0.0066    -1.01208     0.0078      13.795          0.016      13.509          0.017        0.072        0.048  C2     13.695 0.026    13.361 0.033    12.142 0.380  AW  55555. 5555.  13.410 0.017  0    2MASS J11582077+0435014                                                                                          
 F Gaia  1159-3634  -9.  -0.5 -0.5 -T    50.44   0.26      78.83  0.31  -140.94  0.20   G   12.55 0.01  12.55 0.02  11.83 0.02 95555. 955.  11.47 0.01 V22-V 179.8581947   -36.5810188     0.06303     0.0037    -0.14117     0.0041      10.910          0.010      10.645          0.009        0.103        0.019  C2     10.915 0.023    10.624 0.020    10.159 0.054  AW  55555. 5555.  44444. 4444.  -    Gaia DR2 3460907947316392704
 T SDSS  1203+0015   3.0  5.0  5.0 TT    67.2362 0.5553 -1217.62  1.28  -282.61  0.51   G   13.93 0.01  14.01 0.03  13.11 0.01  12.44 0.01  12.48 0.02 u2uu2 180.9870025     0.2627380    -1.23692     0.0034    -0.29059     0.0034      11.914          0.010      11.655          0.008        0.065        0.015  C2     11.900 0.024    11.645 0.022    11.160 0.179  AW  55555. 5555.  11.683 0.016  0    SDSSp J120358.19+001550.3                                                                                    
 T CWISE 1205-1802  -9.  18.0 18.0 -T -33333.    3333.   -154.2   3.0     56.8   1.9    T   17.92 0.03 97777. 977. 96666. 966. 95555. 955.  18.57 0.30 V---V 181.2614497   -18.0376418    -0.10605     0.0405     0.00910     0.0477      17.795          0.106      15.016          0.032        0.164        0.101  C2     18.122 0.334    15.050 0.080    11.856 6666.  AW  16.721 0.042  14.905 0.021  0    CWISE J120502.74-180215.5                                                      
 T WISE  1206+8401  -9.  20.0 20.0 -T    84.7    2.1     -577.5   1.0   -263.1   0.8    T   20.47 0.03 97777. 977.  21.06 0.06 95555. 955. 94444. 944. s-s-- 181.5109195    84.0192651    -0.59283     0.0293    -0.25010     0.0267      18.091          0.089      15.173          0.023        0.305        0.075  C2     18.734 8888.    15.058 0.054    12.536 6666.  AW  17.339 0.061  15.220 0.022  K    WISE J120604.38+840110.6
 T 2MASS 1213-0432   5.0  4.2  4.2 TT    59.4765 1.0156  -368.11  2.22   -34.60  1.43   G   14.54 0.01  14.68 0.04  13.66 0.01 95555. 955.  13.01 0.01 V2V-V 183.2623583    -4.5456299    -0.38460     0.0049    -0.04643     0.0052      12.366          0.012      12.090          0.009        0.061        0.022  C2     12.376 0.024    12.076 0.024    11.052 0.216  AW  12.012 0.010  12.065 0.016  0    2MASSI J1213033-043243                                                         
 T SDSS  1214+6316  -9.  14.0 14.0 -T    55.8    4.6      131.1   1.8     22.0   1.4    T  98888. 988.  16.59 0.12  15.78 0.16 95555. 955.  15.88 0.23 -KK-2 183.6718308    63.2787816     0.10764     0.0078    -0.00058     0.0085      14.908          0.016      13.791          0.012        0.068        0.029  C2     14.928 0.031    13.744 0.031    12.254 0.265  AW  14.201 0.010  13.751 0.016  0    SDSS J121440.95+631643.4                                                                     
 C CWISE 1215+2701  -9.  -9.  17.0 -- -33333.    3333.   -474.40  32.8    92.24  36.5   c   17.63 0.03 97777. 977.  18.05 0.07 95555. 955. 94444. 944. u-u-- 183.9911239    27.0317303    -0.47440     0.0328     0.09224     0.0365      17.588          0.084      15.025          0.027        0.273        0.086  C2     17.712 0.209    15.098 0.079    12.619 6666.  AW  16.444 0.037  14.990 0.022  0    CWISE J121557.87+270154.2
 T 2MASS 1217-0311  17.0 17.5 17.5 TT    91.7    2.2    -1054.4   1.7     75.6   1.8    t   15.54 0.01  15.86 0.06  15.97 0.01  15.92 0.03  15.89 944. uKuf2 184.2910996    -3.1866251    -1.11380     0.0097     0.02495     0.0112      15.425          0.022      13.267          0.012        0.086        0.037  C2     15.267 0.039    13.205 0.034    11.704 0.264  AW  14.753 0.021  13.286 0.018  K    2MASSI J1217110-031113
 T WISE  1217+1626  -9.  19.0 19.0 -K   107.4    3.5      754.9   1.2  -1249.8   1.8    T   17.80 0.01  18.52 977.  18.17 0.03 95555. 955.  16.64 944. PKK-p 184.4880790    16.4430850     0.75172     0.0088    -1.26939     0.0100      16.811          0.065      13.150          0.013        0.025        0.033  C2     16.549 0.082    13.128 0.030    12.023 0.312  AW  15.435 0.024  13.105 0.017  K  M WISEPC J121756.91+162640.2 
 T SDSS  1219+3128  -9.   9.5  9.5 -T    52.0    3.8     -253.4   3.1    -19.4   2.6    W   15.95 0.02  15.91 0.08  14.91 0.07 95555. 955.  14.31 0.07 W22-2 184.9634482    31.4803698    -0.26222     0.0053    -0.02755     0.0059      13.529          0.013      12.953          0.010        0.059        0.023  C2     13.550 0.024    12.934 0.026    11.720 0.242  AW  13.040 0.010  12.907 0.016  0    SDSS J121951.45+312849.4                                               
 P WISE  1220+5407  -9.  19.5 19.5 -e    47.6    5.1      181.7   4.5   -322.0   4.5    T   20.45 0.10 97777. 977. 96666. 966. 95555. 955. 94444. 944. e---- 185.1518986    54.1210406     0.15329     0.0516    -0.39086     0.0574      19.240          0.297      15.737          0.043       -0.143        0.156  C2     19.227 0.517    15.757 0.091    12.988 6666.  AW  18.005 0.078  15.715 0.018  K    WISEA J122036.38+540717.3
 T 2MASS 1221+0257   0.0  0.5  0.5 TT    53.9501 0.2528  -145.35  0.53   -43.50  0.28   G   13.07 0.01  13.17 0.02  12.44 0.01  11.91 0.01  11.95 0.03 u2uu2 185.3648718     2.9553190    -0.18512     0.0042    -0.07494     0.0045      11.649          0.012      11.375          0.008        0.031        0.019  C2     11.646 0.022    11.367 0.022    10.829 0.145  AW  55555. 5555.  44444. 4444.  -    2MASS J12212770+0257198                                                                                            
 T WISE  1221-3136  -9.  16.5 16.5 -T    76.8    2.2      590.9   1.1    403.0   1.0    T   15.81 0.01  16.38 0.13  16.06 0.18 95555. 955.  15.85 0.04 V22-V 185.4689442   -31.5996254     0.58341     0.0175     0.37284     0.0197      15.748          0.024      13.910          0.033        0.056        0.242  C2     15.884 0.049    13.870 0.037    12.116 0.327  AW  15.090 0.023  13.891 0.018  K    WISE J122152.28-313600.8
 T 2MASS 1225-2739  16.0 16.0 16.0 Xg    76.0    2.5      385.0   1.9   -628.2   2.6    t   14.89 0.01  15.26 0.05  15.17 0.03  15.28 0.03  15.15 0.02 VKKfV 186.4785187   -27.6662557     0.37670     0.0144    -0.74350     0.0152      14.743          0.029      12.870          0.022        8999.         899.  C2     14.661 0.030    12.730 0.027    11.157 0.146  AW  13.900 0.018  12.750 0.017  K  M 2MASS J12255432-2739466
 P WISE  1225-1013  -9.  16.0 16.0 -M    39.4    2.3     -160.6   1.1   -332.7   1.0    T   16.12 0.01  16.42 0.09  16.41 0.02 95555. 955.  16.55 0.05 Vpk-V 186.4950829   -10.2296848    -0.17703     0.0156    -0.37198     0.0178      16.151          0.030      14.009          0.016        0.062        0.048  C2     16.197 0.065    13.993 0.042    12.285 0.408  AW  15.308 0.024  13.959 0.019  K    WISE J122558.86-101345.0
 T 2MASS 1231+0847  16.0 15.5 15.5 TT    70.2    3.6    -1181.7   2.8  -1038.4   3.3    W   15.15 0.01  15.57 0.07  15.46 0.01  15.55 0.02  15.22 0.20 uKuu2 187.9431072     8.7881042    -1.18258     0.0070    -1.06620     0.0077      15.066          0.017      13.083          0.010        0.044        0.024  C2     15.067 0.035    13.083 0.031    12.227 0.391  AW  14.268 0.019  13.079 0.017  K    2MASS J12314753+0847331 
 C CWISE 1232+2257  -9.  -9.  18.0 -- -33333.    3333.   -252.70  42.7  -120.41  48.1   c   17.68 0.04 97777. 977.  18.15 0.06  18.14 0.15 94444. 944. u-uu- 188.1202660    22.9540453    -0.25270     0.0427    -0.12041     0.0481      18.009          0.121      15.297          0.034        0.177        0.113  C2     17.788 0.217    15.210 0.086    12.224 6666.  AW  55555. 5555.  44444. 4444.  -    CWISE J123228.86+225714.5
 T 2MASS 1237+6526  17.0 16.5 16.5 TT    96.07   4.78   -1001.7   8.1   -525.9   5.4    V   15.56 0.10  16.05 0.09  15.94 0.10  16.40 0.10  16.06 944. fKff2 189.4012330    65.4346410    -1.04381     0.0076    -0.56680     0.0077      15.474          0.019      12.981          0.010        0.091        0.034  C2     15.378 0.037    12.933 0.025    11.939 0.224  AW  14.429 0.020  12.945 0.017  K    2MASS J12373919+6526148
 T CWISE 1241-8200  -9.  -9.  18.5 --    69.1    3.8      280.0   8.4    -20.8   7.8    T   20.44 0.12 97777. 977. 96666. 966. 95555. 955. 94444. 944. a---- 190.4098051   -82.0142193     0.29895     0.0351    -0.03584     0.0342      18.786          8666.      15.293          0.044        0.092        0.133  C2     18.731 8888.    15.334 0.049    66666. 6666.  C2  17.367 0.075  15.337 0.021  M    CWISEP J124138.41-820051.9                                        
 T WISE  1243+8445  -9.  19.0 19.0 -A    54.5    3.1     -531.9   1.8   -524.0   1.8    T   18.86 0.03 97777. 977.  19.21 0.07 95555. 955. 94444. 944. P-P-- 190.7807443    84.7625429    -0.56825     0.0413    -0.53752     0.0367      18.804          0.170      15.523          0.029        0.001        0.102  C2     18.553 0.274    15.567 0.076    13.045 6666.  AW  17.355 0.063  15.402 0.023  K    WISE J124309.61+844547.8
 T WISE  1246-3139  -9.  11.0 11.0 -T    86.3432 1.6050   -15.91  2.89  -559.79  2.53   G   14.82 0.01  15.02 0.04  14.19 0.04 95555. 955.  13.93 0.01 V22-V 191.6234790   -31.6605750    -0.04158     0.0035    -0.60941     0.0043      13.395          0.012      12.498          0.004        0.087        0.017  C2     13.316 0.023    12.402 0.024    11.316 0.126  AW  12.768 0.017  12.447 0.017  0    WISE J124629.65-313934.2                                                         
 T WISE  1250+2628  -9.  16.5 16.5 -T    57.5    3.7     -484.4   3.4   -557.3   2.5    W   16.40 0.01 97777. 977.  16.74 0.02  16.79 0.05 94444. 944. u-uu- 192.5640100    26.4788005    -0.50997     0.0225    -0.60456     0.0260      16.408          0.030      14.741          0.023        0.119        0.061  C2     16.412 0.071    14.587 0.053    12.627 6666.  AW  55555. 5555.  14.683 0.017  0    WISE J125015.56+262846.9                                                                          
 T DENIS 1253-5709   0.5 -9.   0.5 T-    60.0190 0.2612 -1563.83  0.30  -431.86  0.30   G   13.34 0.01  13.45 0.02  12.67 0.03 95555. 955.  12.09 0.01 V22-V 193.2835650   -57.1587722    -1.55117     0.0026    -0.45201     0.0028      11.641          0.008      11.396          0.006        0.003        0.013  C2     11.547 0.023    11.342 0.020    10.547 0.056  AW  55555. 5555.  44444. 4444.  -    DENIS-P J1253108-570924                                                               
 T SDSS  1254-0122  12.0 12.0 12.0 TT    78.34   1.07    -472.7   0.3    126.7   0.8    d   14.67 0.01  14.89 0.04  14.14 0.01  13.89 0.01  13.84 0.05 uKuu2 193.7225575    -1.3793591    -0.51340     0.0047     0.10358     0.0052      13.297          0.012      12.431          0.009        0.081        0.022  C2     13.314 0.025    12.406 0.024    10.972 0.137  AW  12.63  0.01   12.39  0.01   P    SDSSp J125453.90-012247.4                                                                 
 P WISE  1254-0728  -9.  17.0 17.0 -A    41.1    2.7        1.3   2.7   -133.7   3.0    W   17.30 0.01  17.30 0.01  17.63 0.03 95555. 955.  17.60 0.13 PTT-V 193.7020533    -7.4747779    -0.07015     0.0338    -0.16819     0.0347      17.327          0.056      14.943          0.030       -0.080        0.100  C2     16.776 0.103    14.847 0.076    12.278 6666.  AW  16.334 0.035  14.823 0.021  K    WISE J125448.52-072828.4
 C VHS   1256-1257B -9.   7.0  7.0 -T    45.0    2.4     -286.1   1.3   -189.3   1.6    z   17.14 0.02  16.66 0.29  15.78 0.02 95555. 955.  14.67 0.01 V2V-V 194.0064881   -12.9583175    -0.28210     0.0163     0.04468     0.0129      12.643          0.004      12.282          0.015       -0.004        0.086  C2     12.753 0.099    12.147 0.081    11.836 0.352  AW  55555. 5555.  44444. 4444.  -    VHS J125601.92-125723.9B                                                             
 T WISE  1257+4008  -9.  17.0 17.0 -M    57.0    1.8      294.9   1.7    168.0   1.4    W   16.93 0.02  17.23 0.09  16.96 0.13 95555. 955.  17.00 0.19 UBk-B 194.3168403    40.1485845     0.26797     0.0178     0.13173     0.0199      16.495          0.032      14.411          0.018        0.043        0.050  C2     16.672 0.079    14.431 0.045    12.201 6666.  AW  15.921 0.029  14.493 0.020  K    WISE J125715.90+400854.2 
 T WISE  1257+7153  -9.  -9.  21.0 -- -33333.    3333.   -928.1   14.4    85.7   12.5   T   19.02 988. 97777. 977. 96666. 966. 95555. 955. 94444. 944. A---- 194.3339554    71.8970043    -0.73724     0.0610    -0.08494     0.0643      18.706          0.150      16.074          0.046        0.315        0.162  C2     18.760 0.348    16.236 0.142    12.815 6666.  AW  18.889 0.162  16.158 0.021  m    WISEA J125721.01+715349.3                                                          
 T VHS   1258-4412  -9.  16.0 16.0 -T    67.0    2.9      135.8   1.8   -151.7   1.8    T   16.00 0.01  16.34 0.14  17.08 966. 95555. 955.  16.15 0.04 V22-V 194.5206717   -44.2092081     0.10887     0.0109    -0.12668     0.0130      15.655          0.021      14.027          0.014        0.001        0.038  C2     15.667 0.043    14.014 0.037    12.109 0.272  AW  14.910 0.022  13.998 0.018  K    VHS J125804.89-441232.4
 T Gl 494C          -9.  18.0 18.0 -T    86.8570 0.1515  -632.15  0.50   -36.01  0.18   g   16.69 0.01  16.98 0.01  17.01 0.04  16.90 0.06  16.79 0.06 uDuuD 195.1723842    12.3539558    -0.69719     0.0157    -0.03582     0.0164      16.377          0.037      13.890          0.018        0.122        0.057  C2     16.041 0.060    13.845 0.039    11.702 0.266  AW  15.362 0.024  13.852 0.018  K    Gl 494C
 T 2MASS 1300+1912   1.0  3.0  3.0 TT    71.6755 0.2012  -810.52  0.33 -1248.52  0.22   G   12.60 0.01  12.72 0.02  12.08 0.02 95555. 955.  11.62 0.02 U22-2 195.1734371    19.2042223    -0.81011     0.0031    -1.27506     0.0031      11.295          0.008      11.009          0.007        0.071        0.014  C2     11.242 0.022    10.985 0.021    10.375 0.084  AW  10.96  0.02   11.00  0.03   P    2MASSW J1300425+191235                                                        
 T WISE  1301-0302  -9.  18.5 18.5 -T    54.5    4.5      229.2   3.2   -299.3   2.0    T   18.00 0.02 97777. 977.  18.39 0.06 95555. 955. 94444. 944. m-k-- 195.4236437    -3.0372378     0.16320     0.0479    -0.38050     0.0565      17.675          0.140      14.951          0.041        8999.         899.  C2     17.620 0.189    14.868 0.068    11.995 6666.  AW  16.636 0.040  14.894 0.021  K    WISE J130141.62-030212.9
 T ULAS  1302+1308  -9.  18.0 18.0 -T    65.     5.      -445.    6.       5.    7.     m   18.00 0.03 97777. 977.  18.39 0.12  18.16 0.16 94444. 944. u-uu- 195.5705442    13.1474402    -0.50248     0.0364    -0.04958     0.0366      17.538          0.084      14.921          0.029        0.062        0.097  C2     17.691 0.227    14.873 0.070    12.158 0.416  AW  16.512 0.013  14.916 0.016  K    ULAS J130217.21+130851.2 
 T Kelu-1            2.0  2.0  2.0 Jf    53.8492 0.7107  -313.48  1.16   -20.02  0.82   G   13.29 0.01  13.41 0.03  12.39 0.03  11.78 0.05  11.82 0.01 V2KfV 196.4159305   -25.6850597    -0.31937     0.0036    -0.01175     0.0038      11.202          0.011      10.931          0.008        0.017        0.019  C2     11.251 0.024    10.922 0.021    10.418 0.064  AW  10.92  0.05   10.90  0.04   P  M Kelu-1                                                                                             
 T Gl 499C           5.0  6.5  6.5 TT    50.9035 0.0435   -55.82  0.07    94.56  0.05   g   14.91 0.01  15.20 0.05  14.04 0.04 95555. 955.  13.37 0.04 U22-2 196.4208720    20.7779818    -0.07485     0.0045     0.07559     0.0051      12.561          0.012      12.191          0.009        0.042        0.021  C2     12.595 0.024    12.180 0.023    11.401 0.179  AW  12.153 0.010  12.177 0.016  0    Gl 499C                                                       
 C CWISE 1308-0321  -9.  -9.  16.0 -- -33333.    3333.   -477.75  25.6   181.61  28.8   c   18.03 0.04 97777. 977.  18.36 0.10 95555. 955. 94444. 944. u-u-- 197.1721944    -3.3660440    -0.47775     0.0256     0.18161     0.0288      16.606          0.046      14.578          0.025       -0.089        0.074  C2     15.257 0.039    14.497 0.057    12.323 6666.  AW  55555. 5555.  44444. 4444.  -    CWISE J130841.31-032157.7
 T WISE  1311+0122  -9.  19.0 19.0 -T    68.8    2.7      277.9   0.9   -813.9   0.9    K   18.75 0.07 97777. 977.  19.32 0.23 95555. 955. 94444. 944. P-k-- 197.7764175     1.3806303     0.25572     0.0274    -0.76632     0.0320      17.877          0.109      14.737          0.024        0.119        0.082  C2     17.579 0.198    14.703 0.060    12.645 6666.  AW  16.817 0.045  14.676 0.020  K    WISEPC J131106.24+012252.4
 T ULAS  1315+0826  -9.  17.5 17.5 -T    50.5    5.7      -61.4   2.1   -101.8   2.5    K   18.86 0.07 97777. 977.  19.50 0.07  19.60 0.12 94444. 944. f-ff- 198.7849131     8.4405771    -0.15554     0.0556    -0.20133     0.0619      18.813          0.253      15.532          0.048        0.003        0.169  C2     18.367 8888.    15.624 0.114    12.571 6666.  AW  55555. 5555.  44444. 4444.  -    ULAS J131508.42+082627.4
 T 2MASS 1315-2649   5.5  6.7  6.7 jG    53.8729 1.1265  -688.62  1.89  -288.12  1.39   G   14.97 0.01  15.20 0.05  14.06 0.04 95555. 955.  13.49 0.01 VKK-V 198.8749523   -26.8324431    -0.73259     0.0086    -0.33256     0.0054      12.795          0.014      12.383          0.013        0.021        0.049  C2     12.736 0.023    12.318 0.023    11.747 0.177  AW  12.382 0.010  12.329 0.016  0  M 2MASSI J1315309-264951                                                                       
 T CWISE 1315-4936  -9.  13.0 13.0 -T -33333.    3333.    122.71  6.7   -133.26  7.3    c   15.49 0.01  15.75 0.06  15.21 0.08 95555. 955.  15.11 0.02 V22-V 198.9509765   -49.6126255     0.12271     0.0067    -0.13326     0.0073      14.574          0.015      13.332          0.011        0.034        0.027  C2     14.633 0.030    13.330 0.028    12.288 0.250  AW  55555. 5555.  44444. 4444.  -    CWISE J131548.23-493645.4
 T WISE  1318-1758  -9.  18.0 18.0 -T    63.5    2.2     -526.2   1.0      0.9   1.0    T   18.28 0.04  18.43 0.19  17.71 0.23 95555. 955.  17.62 944. VBk-B 199.6408388   -17.9739448    -0.57067     0.0254     0.02034     0.0309      17.410          0.082      14.741          0.025       -0.083        0.082  C2     17.513 0.160    14.666 0.058    12.281 6666.  AW  16.790 0.045  14.728 0.020  K    WISE J131833.98-175826.5
 T WISE  1320+6034  -9.  16.5 16.5 -T    60.6    2.6     -559.0   1.4    -50.9   0.8    k  98888. 988.  16.95 0.08  16.56 0.13 95555. 955.  16.40 0.21 -KK-p 200.0157638    60.5738473    -0.55514     0.0157    -0.06527     0.0157      16.642          0.030      14.552          0.016        0.169        0.045  C2     16.715 0.066    14.519 0.042    12.302 6666.  AW  15.829 0.028  14.495 0.020  K    WISEPC J132004.16+603426.2
 T WISE  1322-2340  -9.  18.0 18.0 -T    77.5    4.2     -348.3   1.5    391.6   1.6    k   16.84 0.02  17.01 0.11  16.61 0.14 95555. 955.  17.48 0.14 VKK-V 200.6396442   -23.6709180    -0.37112     0.0159     0.38335     0.0173      16.716          0.043      13.952          0.015        0.148        0.050  C2     16.733 0.087    13.960 0.040    12.489 0.380  AW  15.666 0.026  13.890 0.018  K    WISEPA J132233.66-234017.1 
 P PSO   1324+1906  -9.  13.5 13.5 -T    33.6    3.9     -114.2   2.8   -101.8   2.8    W   15.57 0.01  15.77 0.08  15.47 0.12 95555. 955.  15.42 0.16 U22-2 201.0318522    19.1071103    -0.12829     0.0096    -0.10637     0.0112      15.067          0.018      13.838          0.014        0.007        0.036  C2     15.094 0.034    13.804 0.036    11.983 0.235  AW  55555. 5555.  13.806 0.016  0    PSO J201.0320+19.1072                                                     
 T 2MASS 1324+6358  -9.  12.0 12.0 -T    99.7    5.6     -364.4   2.2    -72.4   2.1    T  98888. 988.  15.60 0.07  14.58 0.06 95555. 955.  14.06 0.06 -KK-2 201.1444779    63.9741960    -0.37374     0.0038    -0.06950     0.0042      13.112          0.012      12.318          0.008        0.093        0.019  C2     13.121 0.023    12.294 0.022    10.781 0.068  AW  12.612 0.010  12.359 0.016  0  Y 2MASS J13243559+6358284
 P SDSS  1326-0038   8.0  6.0  6.0 ZB    47.9    2.9     -233.4   5.0   -107.7   5.2    W   16.23 0.01  16.10 0.07  15.11 0.01  14.17 0.01  14.21 0.07 uKuu2 201.6231941    -0.6425622    -0.26501     0.0050    -0.11846     0.0057      13.252          0.014      12.789          0.010        0.056        0.025  C2     13.277 0.024    12.765 0.026    12.188 0.312  AW  55555. 5555.  12.805 0.016  0    SDSSp J132629.82-003831.5                                                                   
 T 2MASS 1326-2729   5.0  6.6  6.6 QG    54.7    5.9     -364.8   4.7    -25.0   5.7    W   15.74 0.02  15.85 0.07  14.74 0.06 95555. 955.  13.85 0.05 W22-2 201.5818798   -27.4937529    -0.38753     0.0042    -0.03904     0.0048      12.844          0.011      12.375          0.009        0.023        0.021  C2     12.867 0.024    12.346 0.024    11.438 0.179  AW  55555. 5555.  44444. 4444.  -    2MASSW J1326201-272937
 F Gaia  1331-6513  -9.  -1.0 -1.0 -T    62.4110 0.1582   -17.23  0.20    12.33  0.23   G  98888. 988.  12.77 0.02  12.05 0.03 95555. 955.  11.57 0.02 -22-2 202.9139483   -65.2181467    -0.02277     0.0037    -0.00401     0.0042      11.197          0.012      11.010          0.009        0.071        0.022  C2     11.203 0.025    10.973 0.024    11.313 0.182  AW  55555. 5555.  44444. 4444.  -    Gaia DR2 5864005027836957952   
 T WISE  1333-1607  -9.  19.0 19.0 -T    52.8    3.5     -329.0   1.9   -131.9   1.6    T   18.73 0.07  19.05 0.11  18.37 0.13 95555. 955. 94444. 944. VSk-- 203.2497020   -16.1319951    -0.34804     0.0304    -0.14156     0.0349      17.441          0.086      14.912          0.028        0.003        0.090  C2     17.698 0.194    14.943 0.069    12.409 6666.  AW  16.812 0.045  15.001 0.022  K    WISEA J133300.03-160754.4
 T ULAS  1335+1130  -9.  18.5 18.5 -T    99.9    1.6     -190.8   1.4   -202.4   1.4    D   17.90 0.01 97777. 977.  18.25 0.01  18.28 0.03 94444. 944. f-ff- 203.9723284    11.5010485    -0.19516     0.0136    -0.24660     0.0163      16.939          0.047      13.946          0.015        0.157        0.046  C2     16.939 0.104    13.892 0.039    12.151 0.358  AW  15.989 0.030  13.939 0.018  K    ULAS J133553.45+113005.2
 T SDSS  1346-0031  17.0 16.5 16.5 TT    69.2    2.3     -503.2   3.2   -114.3   1.9    t   15.66 0.01  16.00 0.10  15.97 0.01  15.96 0.02  15.77 0.27 uKuu2 206.6912473    -0.5311743    -0.52970     0.0099    -0.14069     0.0113      15.477          0.021      13.687          0.013       -0.004        0.035  C2     15.398 0.038    13.632 0.034    11.921 0.239  AW  14.667 0.020  13.672 0.018  K    SDSSp J134646.45-003150.4
 T LHS 2803B        -9.  15.5 15.5 -T    54.9973 0.0838  -687.59  0.14  -512.97  0.12   g   16.18 0.01  16.67 0.10  16.55 0.02 95555. 955.  16.90 0.07 VpV-V 207.0091949   -13.7375491    -0.72837     0.0173    -0.52955     0.0193      16.202          0.034      14.169          0.018        0.091        0.058  C2     16.110 0.054    14.121 0.041    12.154 6666.  AW  15.303 0.028  14.099 0.021  0    LHS 2803B                                                          
 C CWISE 1353-0037  -9.  -9.  17.0 -- -33333.    3333.   -531.52  48.3  -478.98  58.8   c  98888. 988. 97777. 977. 96666. 966. 95555. 955. 94444. 944. ----- 208.4010368    -0.6325952    -0.53152     0.0483    -0.47898     0.0588      17.756          0.098      15.477          0.044       -0.127        0.142  C2     17.234 0.124    16.429 0.244    12.431 6666.  AW  17.050 0.058  15.591 0.024  0    CWISEP J135336.29-003756.6   
 C WISE  1355-8258  -9.   5.0  5.0 -V -33333.    3333.   -250.41  5.3   -166.09  6.1    c   16.33 0.01  16.14 0.13  15.31 0.13 95555. 955.  14.89 0.01 V22-V 208.7552913   -82.9776804    -0.25041     0.0053    -0.16609     0.0061      14.093          0.014      13.580          0.010        0.011        0.025  c2     14.124 0.026    13.545 0.028    12.540 0.280  AW  55555. 5555.  44444. 4444.  -    WISEA J135501.90-825838.9
 P SDSS  1358+3747  -9.  15.0 15.0 -T    49.6    3.1      -27.0   2.8   -455.7   2.5    W   16.20 0.01  16.46 0.09  16.14 0.17 95555. 955.  16.10 944. UKK-2 209.7193727    37.7851080    -0.06434     0.0161    -0.49980     0.0209      16.152          0.029      14.192          0.016        0.118        0.192  C2     16.143 0.054    14.181 0.040    12.270 6666.  aw  55555. 5555.  14.186 0.018  0    SDSS J135852.68+374711.9                                                                   
 P CWISE 1359-4352  -9.  -9.  20.0 --    45.3    13.6    -369.5   48.4  -230.9   26.6   T   19.31 988. 97777. 977. 96666. 966. 95555. 955.  17.91 944. a---a 209.9068343   -43.8741940    -0.35680     0.0815    -0.28947     0.0883      19.005          0.300      16.046          0.065       -0.104        0.219  C2     19.152 0.339    16.100 0.068    66666. 6666.  C2  18.169 0.083  15.920 0.019  m    CWISEP J135937.65-435226.9                                             
 T WISE  1400-3850  -9.  14.0 14.0 -T    61.7    3.6      -15.2   1.5   -231.0   1.4    T   15.88 0.01  16.04 0.10  15.82 0.17 95555. 955.  15.93 0.05 V22-V 210.1474923   -38.8374354    -0.01536     0.0097    -0.26533     0.0109      15.275          0.020      13.802          0.013        0.059        0.034  C2     15.245 0.038    13.704 0.035    12.580 6666.  AW  14.525 0.020  13.849 0.018  0    WISE J140035.40-385013.5                                                            
 T WISE  1405+5534  -9.  20.5 20.5 -T   158.2    2.6    -2334.8   1.2    226.8   1.0    T   21.06 0.04 97777. 977.  21.50 0.07 95555. 955. 94444. 944. s-s-- 211.3192667    55.5730480    -2.29547     0.0172     0.26338     0.0235      18.270          0.134      14.098          0.014       -0.035        0.057  C2     18.765 0.396    14.097 0.037    12.204 0.263  AW  16.876 0.046  14.058 0.019  K    WISEPC J140518.40+553421.4
 T WISE  1405+8350   8.0  9.0  9.0 TT   103.1218 0.7054  -625.46  1.36   562.12  1.07   G  98888. 988.  14.63 0.05  13.49 0.04 95555. 955.  12.85 0.03 -22-2 211.3783064    83.8428700    -0.65085     0.0030     0.61346     0.0035      12.156          0.010      11.571          0.009        0.041        0.023  C2     12.109 0.034    11.509 0.027    10.520 0.058  AW  55555. 5555.  44444. 4444.  -    WISE J140533.32+835030.5                                                                                          
 P 2MASS 1407+1241   1.0  5.0  5.0 TT    48.7    6.4     -340.2   2.5     42.0   2.8    T   15.34 0.01  15.38 0.06  14.39 0.01  13.63 0.01  13.60 0.04 uKuu2 211.9720935    12.6863282    -0.37460     0.0053     0.06485     0.0056      13.086          0.023      12.808          0.021        0.070        0.044  C2     13.063 0.023    12.767 0.024    12.199 0.266  AW  55555. 5555.  12.796 0.016  0    2MASS J14075361+1241099                                                            
 T CWISE 1411-4811  -9.  -9.  16.5 --    58.2    4.7     -354.5   10.8  -336.8   10.1   T   16.79 0.03 97777. 977. 96666. 966. 95555. 955.  17.37 0.15 V---V 212.8654328   -48.1981711    -0.37082     0.0183    -0.37911     0.0207      16.638          0.040      14.358          0.019        0.022        0.055  C2     16.746 0.043    14.428 0.020    66666. 6666.  C2  55555. 5555.  14.279 0.019  0    CWISE J141127.70-481153.4                                                    
 T ULAS  1416+1348  -9.  17.5 17.5 -z   107.5599 0.2958    85.69  0.69   129.07  0.46   g   17.27 0.02  17.63 0.02  17.62 0.02  18.93 0.24  18.90 0.17 uDkuD 214.0998345    13.8103717     0.07998     0.0073     0.11289     0.0092      16.046          0.031      12.831          0.011        0.151        0.031  C2     15.992 0.185    12.782 0.037    12.231 0.301  AW  14.735 0.021  12.796 0.017  K  S ULAS J141623.94+134836.3 
 T SDSS  1416+1348   7.0  7.0  7.0 TT   107.5599 0.2958    85.69  0.69   129.07  0.46   G   13.00 0.01  13.15 0.03  12.47 0.01  12.05 0.01  12.11 0.02 u2uu2 214.1006766    13.8078243     0.04950     0.0050     0.13200     0.0053      11.352          0.018      11.025          0.013        8999.         899.  C2     11.363 0.022    11.026 0.020    10.267 0.055  AW  11.015 0.010  11.059 0.016  0  S SDSS J141624.08+134826.7                                                                          
 T Gl 547B          -9.  18.0 18.0 -T    57.3445 0.0362   223.54  0.07  -478.32  0.06   g   18.55 0.03 97777. 977.  18.96 0.07 95555. 955. 94444. 944. m-k-- 215.8371027     1.2764997     0.16483     0.0296    -0.53390     0.0330      17.884          0.117      14.776          0.025       -0.046        0.090  C2     17.988 0.255    14.850 0.065    12.689 6666.  AW  16.726 0.043  14.694 0.021  K  S Gl 547B
 T DENIS 1425-3650   3.0  4.0  4.0 TT    84.5181 0.3435  -283.86  0.61  -469.28  0.47   G   13.63 0.01  13.75 0.03  12.58 0.02  11.78 0.03  11.90 0.01 V22DV 216.3648624   -36.8420618    -0.34106     0.0030    -0.53940     0.0031      11.197          0.010      10.743          0.008        0.042        0.018  C2     11.041 0.023    10.575 0.021    10.019 0.047  AW  10.765 0.010  10.584 0.016  0  Y DENIS-P J142527.97-365023.4                                                             
 T VHS   1433-0837  -9.  18.0 18.0 -T    56.5    2.8     -300.0   1.2   -210.4   1.5    T   19.01 0.02 97777. 977.  19.42 0.21 95555. 955. 94444. 944. W-k-- 218.2972343    -8.6270259    -0.32815     0.0440    -0.15552     0.0484      18.263          0.163      15.215          0.035        0.104        0.125  C2     18.914 8888.    15.240 0.091    12.784 6666.  AW  17.141 0.055  15.040 0.022  K    VHS J143311.46-083736.3 
 T WISE  1436-1814  -9.  18.0 18.0 -K    50.9    2.0      -71.4   0.9    -92.1   0.9    T   17.45 0.02  17.52 0.13  17.62 966. 95555. 955.  17.45 0.10 V22-V 219.0090875   -18.2395358    -0.09166     0.0287    -0.11744     0.0312      16.720          0.047      14.740          0.027       -0.132        0.078  C2     16.887 0.108    14.603 0.063    12.596 0.436  AW  15.985 0.030  14.717 0.021  K    WISEPA J143602.19-181421.8
 T 2MASS 1439+1929   1.0  1.0  1.0 TT    69.77   0.44   -1230.2   0.7    404.5   2.1    d   12.67 0.01  12.76 0.02  12.04 0.02  11.47 0.03  11.55 0.02 U22f2 219.8615957    19.4894193    -1.25010     0.0036     0.35870     0.0039      11.223          0.012      10.950          0.009        8999.         899.  C2     11.200 0.023    10.955 0.021    10.523 0.057  AW  10.91  0.02   10.93  0.03   P    2MASSW J1439284+192915                                                                                       
 T G 239-25B        -9.   0.0  0.0 -T    91.4776 0.0261  -299.14  0.04   -38.62  0.05   g   11.44 0.03 97777. 977.  10.86 0.03  10.30 0.07 94444. 944. f-ff- 220.58750      66.05556       844444.     84444.     855555.     85555.      86666.          8666.      87777.          8777.        8999.         899.  --     88888. 8888.    77777. 7777.    66666. 6666.  --  55555. 5555.  44444. 4444.  -    G 239-25B                                     
 T CWISE 1446-2317  -9.  -9.  21.0 --    95.6    13.9    -796.1   48.8  -913.0   24.3   T   22.36 988. 97777. 977. 96666. 966. 95555. 955.  17.86 944. a---a 221.5274152   -23.2886139    -0.72540     0.1174    -0.98706     0.1427      19.648          8666.      15.955          0.072        0.416        0.285  C2     19.440 8888.    16.210 0.087    66666. 6666.  C2  18.905 0.045  15.919 0.018  f    CWISEP J144606.62-231717.8                                                  
 T WISE  1448-2534  -9.  18.0 18.0 -T    54.8    2.1      132.2   1.0   -745.5   1.0    T   18.92 0.07  19.21 0.12  18.91 0.12 95555. 955. 94444. 944. VTT-- 222.0271488   -25.5734128     0.04107     0.0520    -0.81329     0.0498      18.998          0.329      15.177          0.036        0.350        0.131  C2     18.086 0.345    14.958 0.090    12.535 6666.  AW  17.203 0.058  15.094 0.022  K    WISE J144806.48-253420.3
 T 2MASS 1448+1031   5.0  7.0  7.0 TT    71.2548 0.7233   223.13  1.07  -115.49  1.03   G   14.43 0.01  14.56 0.03  13.51 0.01  12.67 0.01  12.68 0.03 u-uu- 222.1077942    10.5325914     0.20778     0.0038    -0.13648     0.0040      11.903          0.013      11.506          0.009        0.057        0.021  C2     11.906 0.023    11.501 0.021    10.827 0.088  AW  11.549 0.010  11.488 0.016  0    2MASSW J1448256+103159                                                       
 C SDSS  1449+1147  -9.  15.0 15.0 -- -33333.    3333.   -208.90  24.5  -357.63  30.1   c   17.36 0.02 97777. 977.  17.73 0.07  18.10 0.15 94444. 944. u-uu- 222.2574038    11.7859166    -0.20890     0.0245    -0.35763     0.0301      16.995          0.049      14.849          0.024        0.022        0.074  C2     17.068 0.095    14.857 0.061    12.735 0.452  AW  16.110 0.031  14.918 0.021  0    SDSS J144901.96+114712.3  
 T Gl 564BC         -9.   4.0  4.0 -p    54.9068 0.0684   144.58  0.10    31.73  0.13   g   13.80 0.50 97777. 977.  13.28 0.50  12.26 0.50 94444. 944. f-ff- 222.56667      23.91139       844444.     84444.     855555.     85555.      86666.          8666.      87777.          8777.        8999.         899.  --     88888. 8888.    77777. 7777.    66666. 6666.  --  55555. 5555.  44444. 4444.  -  M Gl 564BC                                                          
 T DENIS 1454-6604   3.5 -9.   3.5 T-    93.2242 0.3013   479.98  0.50  -356.24  0.54   G   12.97 0.01  13.06 0.02  12.17 0.02 95555. 955.  11.80 0.01 V22-V 223.5390511   -66.0815758     0.53989     0.0029    -0.39719     0.0031      11.218          0.015      10.833          0.010        0.117        0.012  C2     11.100 0.023    10.693 0.020    10.038 0.061  AW  55555. 5555.  44444. 4444.  -    DENIS-P J1454078-660447                                                                
 T WISE  1457+5815  18.0 17.0 17.0 TT    55.0    2.3     -498.0   1.1    -63.4   0.6    k   16.78 0.02  16.83 0.17  16.64 0.29 95555. 955. 94444. 944. UKK-2 224.3111012    58.2527145    -0.52848     0.0145    -0.08664     0.0150      16.781          0.030      14.441          0.014        0.034        0.040  C2     16.661 0.059    14.417 0.037    13.068 0.505  AW  15.848 0.028  14.441 0.019  K    WISEPC J145715.03+581510.2    
 T Gl 570D          17.0 17.5 17.5 TT   170.0112 0.0851  1031.40  0.16 -1723.65  0.13   g   14.86 0.01  15.32 0.05  15.28 0.05  15.52 0.05  15.30 0.02 V2kfV 224.3175381   -21.3712191     1.00494     0.0052    -1.70476     0.0053      14.856          0.017      12.138          0.008        0.255        0.019  C2     14.932 0.038    12.129 0.024    10.784 0.086  AW  13.877 0.018  12.150 0.017  K    Gl 570D
 P PSO   1457+4724  -9.  17.0 17.0 -T    49.5    2.9      140.0   3.0    -84.7   2.3    W   17.09 0.01 97777. 977.  17.36 0.02 95555. 955. 94444. 944. P-P-- 224.3822600    47.4055188     0.12962     0.0169    -0.08225     0.0196      16.630          0.031      14.717          0.019        0.042        0.053  C2     16.619 0.060    14.647 0.043    12.640 0.413  AW  15.808 0.028  14.712 0.020  0    PSO J224.3820+47.4057                                                       
 P CWISE 1458+1734  -9.  -9.  18.0 --     1.3    7.2     -476.5   20.1   162.9   16.6   T   18.39 0.07 97777. 977. 96666. 966. 95555. 955. 94444. 944. a---- 224.6577276    17.5806030    -0.32731     0.0405     0.08568     0.0442      18.732          0.217      15.370          0.034        0.095        0.120  C2     18.769 0.220    15.375 0.034    66666. 6666.  C2  17.114 0.059  15.281 0.021  M    CWISEP J145837.91+173450.1                                                          
 T WISE  1501-4004  -9.  16.0 16.0 -T    72.8    2.3      366.7   1.3   -342.7   1.3    T   16.10 0.01  16.44 0.03  16.38 0.04 95555. 955.  16.21 0.04 VSk-V 225.3171990   -40.0722161     0.42678     0.0159    -0.36525     0.0175      16.128          0.029      14.232          0.017        0.027        0.046  C2     16.091 0.060    14.233 0.043    12.543 6666.  AW  15.282 0.023  14.131 0.019  K    WISE J150115.92-400418.4 
 T 2MASS 1503+2525  16.0 15.0 15.0 TT   154.9208 1.1025    87.72  2.24   559.21  1.99   G   13.62 0.01  13.94 0.02  13.86 0.03  13.99 0.03  13.96 0.06 UKKD2 225.8321412    25.4245295     0.05902     0.0037     0.55496     0.0043      13.325          0.011      11.714          0.008        0.166        0.019  C2     13.436 0.024    11.720 0.021    10.709 0.071  AW  12.792 0.017  11.744 0.017  K    2MASS J15031961+2525196
 T Gl 576B          -9.  16.0 16.0 -T    52.5873 0.0668  -607.66  0.10  -506.50  0.12   g   16.71 0.02 97777. 977.  17.02 0.03 95555. 955. 94444. 944. P-k-- 226.2388579     5.6324590    -0.64430     0.0174    -0.50402     0.0193      16.207          0.030      14.307          0.017        0.029        0.049  C2     15.999 0.050    14.234 0.043    12.234 6666.  AW  15.481 0.025  14.250 0.020  K  S Gl 576B
 P PSO   1505-2853  -9.  11.5 11.5 -T    42.5    3.5      101.3   1.3   -432.8   1.2    T   15.70 0.01  15.97 0.08  15.24 0.08  15.06 0.13  14.79 0.01 VpuuV 226.2601328   -28.8966106     0.09283     0.0072    -0.43580     0.0081      14.088          0.015      13.327          0.012        0.037        0.028  C2     14.041 0.027    13.260 0.034    11.921 0.344  AW  13.559 0.018  13.290 0.018  0    PSO J226.2599-28.8959                                                                                           
 T WISE  1506+7027  16.0 16.0 16.0 TT   193.5    0.6    -1194.5   0.6   1045.3   0.7    k   13.54 0.01  14.33 0.10  13.92 0.01 95555. 955.  14.05 0.14 PKk-p 226.7033264    70.4614073    -1.18955     0.0026     1.01851     0.0025      13.443          0.008      11.315          0.006        0.264        0.013  C2     13.403 0.024    11.276 0.019    10.188 0.039  AW  12.627 0.017  11.314 0.016  K    WISEPC J150649.97+702736.0
 T 2MASS 1506+1321   3.0  4.0  4.0 TT    85.5810 0.2883 -1071.04  0.44   -11.94  0.43   G   13.21 0.01  13.37 0.02  12.38 0.02 95555. 955.  11.74 0.02 U22-2 226.7212469    13.3516386    -1.14359     0.0043    -0.02024     0.0031      11.228          0.009      10.910          0.007        0.075        0.023  C2     11.193 0.023    10.872 0.021    10.491 0.062  AW  10.86  0.02   10.85  0.06   P    2MASSW J1506544+132106                                                        
 T 2MASS 1507-1627   5.0  5.0  5.0 TT   135.2332 0.3274  -151.64  0.63  -895.71  0.58   G   12.74 0.01  12.83 0.03  11.90 0.02  11.29 0.03  11.49 0.01 V2KfV 226.9478960   -16.4653885    -0.16385     0.0036    -0.97003     0.0035      10.720          0.011      10.442          0.007        0.138        0.025  C2     10.670 0.022    10.369 0.021     9.685 0.048  AW  10.27  0.03   10.40  0.02   P    2MASSW J1507476-162738                                                                                         
 T 2MASS 1515+4847   6.0  5.5  5.5 TT   102.59   0.63    -911.3   2.6   1487.2   1.6    d   13.96 0.01  14.11 0.03  13.10 0.03 95555. 955.  12.50 0.02 U22-2 228.7475541    48.8009557    -0.95963     0.0022     1.45454     0.0024      11.762          0.007      11.372          0.005       -0.230        0.012  C2     11.734 0.023    11.332 0.021    10.461 0.050  AW  11.31  0.02   11.33  0.02   P    2MASSW J1515008+484742                                                      
 C CWISE 1515-2157  -9.  -9.  16.0 -- -33333.    3333.    112.62  31.0  -423.95  35.1   c   17.48 0.03 97777. 977. 96666. 966. 95555. 955.  18.52 0.38 V---V 228.8386755   -21.9603891     0.11262     0.0310    -0.42395     0.0351      16.646          0.045      15.036          0.032        0.036        0.089  C2     16.590 0.082    15.140 0.104    12.280 6666.  AW  16.181 0.028  15.025 0.019  0    CWISEP J151521.22-215736.9   
 P WISE  1517+0529  -9.  18.0 18.0 -M    46.1    2.1      -65.6   2.6    196.5   2.6    W   18.59 0.02 97777. 977.  18.85 0.04 95555. 955. 94444. 944. P-k-- 229.3378337     5.4916799    -0.11763     0.0392     0.18121     0.0438      17.787          0.092      15.243          0.035       -0.063        0.110  C2     18.166 0.322    15.119 0.082    12.648 6666.  AW  16.846 0.046  15.102 0.023  K    WISE J151721.13+052929.3
 T WISE  1519+7009  -9.  18.0 18.0 -T    78.5    2.6      318.3   1.3   -501.5   0.9    T   17.88 0.03  17.58 977.  18.28 0.07 95555. 955. 94444. 944. KKK-- 229.7792211    70.1578120     0.30213     0.0126    -0.51446     0.0117      17.080          0.038      14.128          0.015        0.244        0.049  C2     17.084 0.069    14.138 0.031    13.264 0.495  AW  16.192 0.033  14.087 0.019  K    WISEPC J151906.64+700931.5
 T 2MASS 1520-4422   2.5  2.0  2.0 lI    54.4581 0.2465  -628.95  0.47  -383.51  0.39   G   13.20 0.01  13.23 0.03  12.36 0.03 95555. 955.  11.98 0.01 V22-V 230.0051393   -44.3801347    -0.65556     0.0031    -0.39703     0.0026      11.387          0.011      11.134          0.009        0.060        0.019  c2     11.314 0.066    11.097 0.022    10.726 0.101  AW  55555. 5555.  44444. 4444.  -  M 2MASS J15200224-4422419                                                            
 T SDSS  1520+3546  -9.   7.5  7.5 -T    57.4    4.8      318.0   5.0   -385.6   5.7    W   15.46 0.01  15.54 0.06  14.58 0.05 95555. 955.  14.00 0.05 UKK-2 230.1670993    35.7710472     0.26871     0.0051    -0.41165     0.0078      13.480          0.015      12.995          0.012        0.060        0.047  C2     13.439 0.024    12.919 0.025    11.998 0.186  AW  12.94  0.01   12.89  0.01   L    SDSS J152039.82+354619.8                                                                         
 T WISE  1523+3125  -9.  16.5 16.5 -T    65.0    3.5       95.1   1.8   -513.8   1.7    T   18.24 0.07 97777. 977.  18.69 0.18 95555. 955. 94444. 944. U-k-- 230.7714079    31.4264394     0.09094     0.0157    -0.54687     0.0179      17.290          0.055      14.357          0.015        0.045        0.051  C2     17.664 0.167    14.385 0.038    12.884 6666.  AW  15.947 0.029  14.274 0.019  K  S WISE J152305.10+312537.6
 T Gl 584C           8.0  7.5  7.5 TT    55.98   0.78     116.83  0.40  -171.37  0.49   H   16.08 0.01  16.06 0.10  14.93 0.08  14.35 0.05  14.35 0.07 UKKf2 230.8449168    30.2481943     0.12839     0.0051    -0.19265     0.0056      13.503          0.014      13.016          0.010        0.089        0.025  C2     13.549 0.024    13.032 0.025    11.905 0.181  AW  55555. 5555.  44444. 4444.  -    Gl 584C                     
 T 2MASS 1526+2043   7.0  5.5  5.5 TT    50.0002 1.4846  -220.77  2.33  -359.16  2.03   G   15.40 0.01  15.57 0.06  14.50 0.04  13.88 0.05  13.92 0.05 UKKf2 231.5573526    20.7263435    -0.23490     0.0049    -0.36123     0.0055      13.192          0.014      12.895          0.012        0.046        0.025  C2     13.168 0.025    12.819 0.026    12.301 0.256  AW  12.79  0.02   12.87  0.03   P    2MASSI J1526140+204341                                                                               
 T CWISE 1531-3306  -9.  -9.  20.0 -- -33333.    3333.    -27.87  37.8  -308.07  39.7   c   18.66 0.08 97777. 977. 96666. 966. 95555. 955. 94444. 944. V---- 232.9307741   -33.1159491    -0.02787     0.0378    -0.30807     0.0397      18.986          0.344      14.995          0.034       -0.096        0.114  C2     18.774 0.287    15.031 0.035    66666. 6666.  C2  55555. 5555.  44444. 4444.  -    CWISE J153143.38-330657.3 
 T CWISE 1533+1753  -9.  -9.  18.0 --    51.3    7.0      126.4   2.0   -182.7   1.5    T   18.21 0.03 97777. 977.  18.59 0.05 95555. 955. 94444. 944. P-P-- 233.4479296    17.8852207     0.09058     0.0301    -0.19821     0.0334      18.051          0.119      14.974          0.026       -0.001        0.086  C2     17.382 0.134    14.950 0.068    12.495 6666.  AW  16.798 0.044  15.007 0.022  0    CWISE J153347.50+175306.7                                                            
 T 2MASS 1534-2952  16.0 15.5 15.5 Xg    74.5    1.2       96.3   0.8   -250.9   1.8    t   14.63 0.01  14.90 0.05  14.74 0.03  14.91 0.03  14.77 0.02 VKffV 233.7082106   -29.8755213     0.07765     0.0067    -0.25936     0.0074      14.283          0.037      12.685          0.017        0.019        0.043  C2     13.998 0.029    12.608 0.029    11.623 0.230  AW  13.63  0.04   12.71  0.02   P  M 2MASSI J1534498-295227                                                                                    
 P SDSS  1534+1219  -9.   5.5  5.5 -G    49.8881 1.6550   174.54  3.07   -38.15  4.14   G   15.31 0.01  15.33 0.05  14.30 0.04 95555. 955.  13.83 0.04 U22-2 233.7227038    12.3302612     0.15714     0.0050    -0.05201     0.0054      12.986          0.014      12.684          0.010        0.032        0.023  C2     12.967 0.023    12.642 0.025    12.326 0.334  AW  55555. 5555.  12.684 0.016  0    SDSS J153453.33+121949.2                                                     
 P WISE  1534-1043  -9.  -9.  15.0 --    47.8    14.3   -1324.4   51.7 -2435.9   24.8   T   20.56 988. 97777. 977.  18.58 966. 95555. 955.  17.85 944. a-a-a 233.6216308   -10.7219403    -1.21298     0.2032    -2.29506     0.2512      18.182          0.189      16.145          0.084       -0.480        0.334  C2     19.295 0.468    16.575 0.115    66666. 6666.  C2  16.691 0.032  15.766 0.023  M    WISEA J153429.75-104303.3                                                     
 P CWISE 1538+4826  -9.  -9.  19.0 --    48.3    6.0       69.0   13.0  -470.0   13.2   T   20.26 0.10 97777. 977. 96666. 966. 95555. 955. 94444. 944. a---- 234.7476598    48.4493765     0.04413     0.0387    -0.53681     0.0422      18.038          0.085      15.744          0.036       -0.139        0.118  C2     18.007 0.082    15.811 0.038    66666. 6666.  C2  18.082 0.140  15.809 0.024  M    CWISEP J153859.39+482659.1                                          
 T DENIS 1539-0520   3.5  4.0  4.0 TT    58.8245 0.4213   590.19  0.74   104.57  0.72   G   13.78 0.01  13.92 0.03  13.12 0.01  12.54 0.03  12.64 0.01 V2VfV 234.9275312    -5.3447112     0.62266     0.0028     0.10521     0.0034      12.114          0.014      11.860          0.013        0.077        0.036  C2     12.013 0.023    11.750 0.023    11.676 0.275  AW  11.65  0.02   11.75  0.04   P    DENIS-P J153941.96-052042.4                                                           
 T WISE  1541-2250  -9.  21.0 21.0 -T   166.9    2.0     -902.8   0.9    -91.4   0.9    T   21.63 0.06 97777. 977.  22.09 0.17 95555. 955. 94444. 944. s-s-- 235.4642350   -22.8405844    -0.91816     0.0279    -0.06005     0.0253      17.605          0.174      14.218          0.030       -0.033        0.115  C2     17.816 0.227    15.098 0.129    66666. 6666.  C2  16.658 0.042  14.228 0.019  K    WISEPA J154151.66-225025.2
 T WISE  1542+2230  -9.  19.5 19.5 -T    84.3    3.0     -977.3   1.4   -392.5   1.2    T   19.94 0.03 97777. 977.  20.52 0.05 95555. 955. 94444. 944. s-s-- 235.5565841    22.5007999    -1.03378     0.0283    -0.41156     0.0324      18.441          0.148      15.065          0.025       -0.104        0.087  C2     18.846 0.425    15.043 0.061    13.014 6666.  AW  17.257 0.059  15.057 0.022  K    WISE J154214.00+223005.2
 P WISE  1544+5842  -9.  17.5 17.5 -T    49.1    1.9      -68.5   1.9   -527.4   1.8    W   18.09 0.02  18.52 0.17  18.34 0.29 95555. 955.  17.98 944. WBB-B 236.2467324    58.7006531    -0.02255     0.0218    -0.49177     0.0228      17.978          0.064      15.020          0.018        0.102        0.063  C2     18.063 0.168    15.006 0.049    13.250 6666.  AW  16.675 0.041  14.947 0.021  0    WISE J154459.27+584204.5                                                        
 T 2MASS 1546+4932  -9.  13.0 13.0 -T    53.0    4.4      163.2   2.8   -713.1   2.9    T   15.63 0.01  15.90 0.07  15.14 0.09 95555. 955.  14.90 944. UKK-2 236.5622663    49.5329501     0.17225     0.0053    -0.95811     0.0072      14.985          0.021      13.862          0.016        0.068        0.040  C2     14.538 0.026    13.515 0.027    12.268 0.224  AW  55555. 5555.  13.643 0.017  0    2MASS J15461461+4932114                                                                               
 T 2MASS 1546-3325  -9.  15.5 15.5 -T    88.9    1.9      121.1   2.3    190.1   2.2    t   15.34 0.01  15.63 0.05  15.45 0.09  15.48 0.18  15.48 0.02 VKKfV 236.6139718   -33.4189144     0.10859     0.0101     0.19840     0.0113      15.310          0.020      13.486          0.013        0.066        0.034  C2     15.155 0.039    13.457 0.034    11.917 6666.  AW  14.22  0.05   13.39  0.03   P    2MASSI J1546291-332511                                                                             
 T 2MASS 1553+1532  -9.  17.0 17.0 -g    75.1    0.9     -385.8   0.7    166.2   0.9    D   15.41 0.01  15.83 0.07  15.94 0.16 95555. 955.  15.51 0.18 UKK-2 238.2575294    15.5443220    -0.37694     0.0071     0.15483     0.0082      15.232          0.018      13.092          0.010        0.074        0.028  C2     15.291 0.037    13.033 0.028    12.059 0.330  AW  14.509 0.020  13.131 0.017  K  M 2MASSI J1553022+153236 
 T 2MASS 1555-0956   1.0  1.6  1.6 TT    73.6519 0.1870   931.63  0.37  -785.13  0.24   G   12.47 0.01  12.56 0.02  12.01 0.01 95555. 955.  11.49 0.01 V2V-V 238.8199249    -9.9384726     0.94652     0.0031    -0.78871     0.0031      11.155          0.010      10.888          0.008        0.132        0.017  C2     11.138 0.044    10.868 0.021    10.520 0.100  AW  10.83  0.01   10.88  0.01   P    2MASSW J1555157-095605                                                         
 T WISE  1600-4543  -9.  -9.   9.0 --    74.7951 0.9190  -483.33  2.54  -742.47  1.42   G   14.84 0.01  14.99 0.04  13.94 0.05 95555. 955.  13.44 0.01 V22-V 240.0739300   -45.7272429    -0.48923     0.0097    -0.80667     0.0060      12.676          0.014      12.373          0.014        0.105        0.057  C2     12.712 0.028    12.351 0.025    11.798 0.338  AW  55555. 5555.  44444. 4444.  -    WISE J160018.05-454332.7                                                          
 P CWISE 1608-2442  -9.  -9.  16.0 --    36.9    3.7      295.5   10.1   -45.9   9.3    T   17.66 0.04 97777. 977.  18.81 966.  18.46 0.18 94444. 944. a-aa- 242.1460110   -24.7124452     0.31577     0.0424    -0.06127     0.0446      17.300          0.082      15.164          0.037       -0.335        0.114  C2     17.262 0.079    15.107 0.035    66666. 6666.  C2  16.621 0.040  15.116 0.019  M    CWISEP J160835.01-244244.7                                              
 T WISE  1612-3420  -9.  16.5 16.5 -T    90.0    2.7     -292.0   1.0   -587.5   1.0    T   16.59 0.01  17.89 977.  16.96 0.03 95555. 955.  17.61 0.13 Vpk-V 243.0657823   -34.3422933    -0.32076     0.0196    -0.70061     0.0217      16.306          0.044      13.905          0.019       -0.002        0.388  C2     17.415 0.199    13.984 0.045    12.123 6666.  AW  15.444 0.025  13.856 0.018  K    WISEPA J161215.94-342027.1
 T WISE  1614+1739  -9.  19.0 19.0 -T    98.2    2.7      550.6   1.0   -477.1   1.0    T   19.08 0.06 97777. 977.  19.31 0.04 95555. 955. 94444. 944. K-k-- 243.6739182    17.6590109     0.60589     0.0196    -0.48730     0.0229      17.663          0.116      14.301          0.027        0.192        0.082  C2     18.174 0.266    14.226 0.040    12.244 6666.  AW  16.425 0.036  14.217 0.019  K    WISEPA J161441.45+173936.7
 T 2MASS 1615+1340  -9.  16.0 16.0 -T    55.4    2.1      285.9   0.9   -329.9   1.0    T   16.13 0.01  16.35 0.09  16.49 0.25  15.85 0.50  15.86 944. UKKf2 243.7686324    13.6673058     0.27662     0.0131    -0.34644     0.0149      16.173          0.029      14.176          0.015        0.027        0.046  C2     16.140 0.051    14.114 0.039    12.063 6666.  AW  15.388 0.024  14.143 0.019  K    2MASS J16150413+1340079 
 T 2MASS 1615+3559   3.0  3.6  3.6 TT    50.0611 0.3713   -29.84  0.63  -528.67  0.77   G   14.41 0.01  14.54 0.03  13.52 0.03 95555. 955.  12.94 0.03 U22-2 243.9338427    35.9805211    -0.04572     0.0035    -0.71372     0.0057      12.673          0.012      12.335          0.009        0.038        0.022  C2     12.345 0.023    12.033 0.021    11.434 0.132  AW  55555. 5555.  44444. 4444.  -    2MASSW J1615441+355900                                                        
 T WISE  1617+1807  18.0 18.0 18.0 TT    78.0    3.1       94.2   4.5    -38.9   3.1    W   17.54 0.03 97777. 977.  18.23 0.08 95555. 955. 94444. 944. U-K-- 244.2740377    18.1205305     0.09979     0.0143    -0.07162     0.0164      17.192          0.058      14.148          0.015        0.098        0.048  C2     16.936 0.091    14.063 0.036    12.378 0.388  AW  15.961 0.029  14.095 0.019  K    WISEPA J161705.75+180714.3
 P SIMP  1619+0313  -9.  12.5 12.5 -m    44.9    3.3       61.8   3.0   -306.1   3.1    T   15.33 0.01  15.45 0.07  15.02 0.10 95555. 955.  15.02 0.12 U22-2 244.8649375     3.2295655     0.06545     0.0067    -0.27063     0.0074      14.267          0.016      13.236          0.013       -0.003        0.031  C2     14.147 0.027    13.121 0.029    11.565 0.213  AW  55555. 5555.  13.324 0.016  0    SIMP J1619275+031350                                                         
 P WISE  1619+1347  -9.  -9.  -9.  --    -9.1    4.3       28.8   12.9     4.4   10.5   T  98888. 988. 97777. 977. 96666. 966. 95555. 955. 94444. 944. ----- 244.9189172    13.7977542     0.03382     0.0240    -0.03174     0.0286      17.158          0.054      14.790          0.024        0.059        0.073  C2     17.392 0.137    14.691 0.051    11.407 0.205  AW  16.479 0.021  14.795 0.016  m    WISEA J161940.54+134751.9                                                               
 P WISE  1622-0959  -9.  16.0 16.0 -K    37.3    2.6       41.1   0.9    -10.7   0.9    T   16.19 0.01  16.44 0.03  16.05 0.05 95555. 955.  16.44 0.04 VKK-V 245.5373077    -9.9929417     0.05413     0.0161    -0.00061     0.0184      16.077          0.030      14.207          0.018        0.032        0.049  C2     16.240 0.073    14.162 0.049    11.960 6666.  AW  15.362 0.024  14.145 0.019  K    WISEPA J162208.94-095934.6
 T WISE  1623-7402  -9.   9.0  9.0 -T    50.6    3.1     -133.8   2.6   -390.9   2.6    T   16.69 0.02  17.08 977.  15.48 0.15 95555. 955.  14.83 0.02 V22-V 245.9210344   -74.0422798    -0.11579     0.0064    -0.41924     0.0069      13.988          0.022      13.484          0.017        0.043        0.034  C2     13.923 0.027    13.386 0.030    12.447 6666.  AW  55555. 5555.  13.482 0.018  0    WISEA J162341.27-740230.4                                                          
 T SDSS  1624+0029  16.0 16.0 16.0 TT    91.8    1.2     -372.9   1.6     -9.1   2.0    t   15.19 0.01  15.49 0.05  15.48 0.05  15.61 0.05  15.52 944. UKkf2 246.0581505     0.4876773    -0.37658     0.0075    -0.00749     0.0082      15.150          0.018      13.126          0.011        0.072        0.029  C2     15.163 0.040    13.088 0.029    12.163 0.394  AW  14.408 0.020  13.101 0.017  K    SDSSp J162414.37+002915.6
 T WISE  1627+3255  -9.  16.0 16.0 -K    54.4    1.9      -82.4   0.5   -341.8   0.8    k   16.26 0.01  16.61 0.02  16.40 0.05 95555. 955.  17.36 944. UKK-2 246.8566766    32.9230251    -0.10189     0.0088    -0.35649     0.0102      16.148          0.024      13.615          0.011        0.036        0.032  C2     16.195 0.050    13.584 0.029    12.178 6666.  AW  15.216 0.023  13.616 0.018  K    WISEPA J162725.64+325525.5    
 T SDSS  1628+2308  -9.  17.0 17.0 -T    75.1    0.9      412.3   0.8   -443.0   0.8    D   16.28 0.01  16.46 0.10  16.63 0.03  16.72 0.03  15.87 0.24 UKkD2 247.1632013    23.1375851     0.38589     0.0103    -0.45597     0.0121      16.161          0.041      13.859          0.026        0.067        0.059  C2     16.267 0.052    13.922 0.035    11.802 0.250  AW  15.441 0.025  13.941 0.019  K    SDSS J162838.77+230821.1
 T PSO   1629+0335  13.0 12.0 12.0 TT    81.2    3.0      233.9   1.2   -147.0   1.1    T   15.07 0.01  15.29 0.04  14.49 0.04 95555. 955.  14.04 0.03 U22-p 247.3276726     3.5930179     0.23345     0.0049    -0.14510     0.0051      13.395          0.012      12.522          0.010        0.058        0.023  C2     13.398 0.025    12.511 0.025    11.376 0.174  AW  12.818 0.017  12.570 0.017  0    PSO J247.3273+03.5932                                                          
 T SDSS  1630+0818  -9.  15.5 15.5 -i    55.8    3.4      -63.1   1.0   -107.2   0.9    T   16.16 0.01  16.40 0.11  16.35 0.03  16.41 0.03  16.61 944. UKff2 247.5953185     8.3057404    -0.05339     0.0161    -0.09068     0.0188      16.024          0.027      14.437          0.019        0.014        0.050  C2     15.979 0.054    14.401 0.049    12.294 6666.  AW  15.232 0.023  14.372 0.020  0    SDSS J163022.92+081822.0                                                                                
 T CWISE 1630-0643  -9.  15.0 15.0 -T -33333.    3333.    222.93  18.3  -535.41  22.0   c   16.28 0.01 97777. 977. 96666. 966. 95555. 955.  16.61 0.06 V---V 247.6741280    -6.7272857     0.22293     0.0183    -0.53541     0.0220      16.159          0.037      14.206          0.020        0.016        0.060  C2     15.347 0.048    13.979 0.046    11.880 6666.  AW  55555. 5555.  44444. 4444.  -    CWISE J163041.79-064338.3    
 T 2MASS 1632+1904   8.0  7.0  7.0 TT    66.29   1.61     292.9   0.3    -54.3   0.5    d   15.82 0.01  15.87 0.07  14.61 0.04  13.97 0.05  14.00 0.05 UKKf2 248.1228631    19.0776893     0.28820     0.0048    -0.07045     0.0051      13.142          0.014      12.639          0.009        0.076        0.023  C2     13.154 0.024    12.623 0.024    11.824 0.227  AW  12.70  0.03   12.65  0.02   P    2MASSW J1632291+190441                                                                                   
 T WISE  1639+1840  -9.  -9.  19.5 --    61.9    4.7     -542.8   10.2    74.9   7.7    T   19.47 988. 97777. 977. 96666. 966. 95555. 955. 94444. 944. A---- 249.8856356    18.6803679    -0.51376     0.0497     0.13915     0.0532      18.731          0.204      15.481          0.036        0.044        0.130  C2     19.054 0.274    15.572 0.040    66666. 6666.  C2  17.656 0.052  15.371 0.017  m    WISEA J163932.75+184049.4                                                     
 T WISE  1639-6847  -9.  20.0 20.0 -T   219.6    2.3      578.1   1.1  -3107.5   1.1    T   20.63 0.02  21.00 977.  20.75 0.03 95555. 955. 94444. 944. sSs-- 249.9232906   -68.8010071     0.49840     0.0285    -3.46070     0.0306      17.632          0.139      13.633          0.015        8999.         899.  C2     17.266 0.187    13.544 0.059    11.755 6666.  AW  16.186 0.018  13.588 0.016  K    WISE J163940.86-684744.6
 T 2MASS 1645-1319   1.5 -9.   1.5 T-    88.8220 0.1444  -362.12  0.26  -808.24  0.14   G   12.38 0.01  12.45 0.03  11.69 0.03  11.11 0.03  11.29 0.01 V22fV 251.3402845   -13.3349747    -0.41355     0.0035    -0.84470     0.0037      10.828          0.011      10.562          0.009        0.081        0.027  C2     10.801 0.023    10.535 0.021     9.903 0.063  AW  10.48  0.04   10.52  0.02   P    2MASSW J1645221-131951                                                          
 F Gaia  1648-2913  -9.   5.0  5.0 -T    49.9972 0.7624   -62.37  1.46  -115.00  0.69   G   14.65 0.01  14.81 0.04  13.79 0.03 95555. 955.  13.12 0.01 V22-V 252.1009982   -29.2199485    -0.07948     0.0056    -0.11420     0.0059      12.502          0.015      12.324          0.011        0.065        0.028  C2     12.498 0.025    12.269 0.027    12.045 0.436  AW  55555. 5555.  44444. 4444.  -    Gaia DR2 6031367499416648192 
 T CWISE 1650+5652  -9.  10.0 10.0 -T -33333.    3333.     99.73  3.8     58.00  4.5    c  98888. 988.  15.59 0.07  14.67 0.06 95555. 955.  14.21 0.07 -22-2 252.5557488    56.8825172     0.09973     0.0038     0.05800     0.0045      13.532          0.011      12.898          0.009        0.037        0.020  C2     13.560 0.023    12.898 0.022    11.867 0.097  AW  55555. 5555.  44444. 4444.  -    CWISE J165013.37+565257.0
 T WISE  1653+4444  18.0 18.0 18.0 TT    75.7    1.9      -76.0   1.8   -398.1   2.3    W   17.04 0.02  17.59 0.03  17.53 0.05 95555. 955. 94444. 944. UKK-- 253.2958380    44.7392276    -0.09654     0.0108    -0.39710     0.0130      16.515          0.063      13.839          0.041        0.095        0.081  C2     16.485 0.048    13.824 0.029    12.208 0.270  AW  15.668 0.026  13.867 0.018  K    WISEPA J165311.05+444423.9
 P WISE  1658+5103  -9.   6.0  6.0 -A    31.6572 0.7306  -287.52  1.49  -284.39  1.68   G   14.99 0.01  15.09 0.12  14.09 0.08 95555. 955.  13.59 0.11 Upp-p 254.6766538    51.0593085    -0.28175     0.0038    -0.29002     0.0041      13.159          0.010      12.827          0.008        0.006        0.020  C2     13.190 0.023    12.809 0.023    12.498 0.291  AW  12.872 0.017  12.828 0.017  0    WISE J165842.56+510335.0                           
 T 2MASS 1658+7027   1.0 -9.   1.0 T-    54.1172 0.2058  -139.53  0.31  -315.37  0.37   G   13.20 0.02  13.29 0.02  12.47 0.03  11.88 0.02  11.92 0.02 f22f2 254.5140158    70.4490872    -0.14883     0.0038    -0.31779     0.0032      11.636          0.011      11.403          0.008        0.100        0.021  C2     11.616 0.023    11.397 0.021    10.844 0.058  AW  55555. 5555.  44444. 4444.  -    2MASSW J1658037+702701                                                                              
 P CWISE 1701+4158  -9.  -9.  18.5 --    38.3    4.0     -191.9   2.7    428.0   2.5    T   19.66 0.08 97777. 977. 96666. 966. 95555. 955. 94444. 944. P---- 255.3630290    41.9681639    -0.24368     0.0462     0.40722     0.0522      18.850          0.172      15.810          0.038       -0.170        0.127  C2     19.235 8888.    15.853 0.106    12.736 6666.  AW  17.929 0.104  15.791 0.023  0    CWISE J170127.12+415805.3                                                          
 T DENIS 1705-0516   0.5  1.0  1.0 TT    52.6734 0.3516   116.74  0.56  -120.24  0.36   G   13.26 0.01  13.31 0.03  12.55 0.02  12.00 0.02  12.09 0.01 V22fV 256.4519686    -5.2800298     0.12790     0.0042    -0.12418     0.0042      11.688          0.013      11.423          0.009        0.028        0.021  C2     11.681 0.023    11.423 0.024    11.044 0.213  AW  55555. 5555.  44444. 4444.  -    DENIS-P J170548.38-051645.7                                                          
 T 2MASS 1706-1314  -9.   5.0  5.0 -T    51.4814 0.5128   -12.61  0.90  -187.82  0.74   G   14.37 0.01  14.52 0.04  13.62 0.04 95555. 955.  13.08 0.01 V22-V 256.7285635   -13.2452249    -0.00631     0.0050    -0.19763     0.0052      12.477          0.013      12.228          0.009        0.034        0.022  C2     12.487 0.024    12.227 0.027    11.276 6666.  AW  55555. 5555.  44444. 4444.  -    2MASS J17065487-1314396                                                               
 T 2MASS 1707-0558B -9.   3.0  3.0 -T    85.0112 0.4386    87.36  0.64    17.86  0.38   g  98888. 988.  13.96 0.11  12.72 0.04 95555. 955.  12.20 0.08 -EE-E 256.84763      -6.03583       844444.     84444.     855555.     85555.      86666.          8666.      87777.          8777.        8999.         899.  --     88888. 8888.    77777. 7777.    66666. 6666.  --  55555. 5555.  44444. 4444.  -    2MASS J17072343-0558249B                                                                  
 T WISE  1707-1744  -9.  15.0 15.0 -T    86.0    2.8      173.3   0.9     -8.9   0.9    T   16.25 0.02  16.30 0.12  16.58 0.03 95555. 955.  16.38 0.05 V2m-V 256.9412667   -17.7479253     0.15007     0.0121    -0.00548     0.0135      15.928          0.029      13.601          0.014        0.087        0.040  C2     16.132 0.074    13.646 0.039    12.073 0.406  AW  14.973 0.022  13.624 0.018  0    WISE J170745.85-174452.5                                                                           
 P WISE  1711+3500  -9.  18.0 18.0 -K    43.3    1.9     -157.6   0.6    -76.3   0.6    T   17.56 0.03  17.89 0.13  18.12 966. 95555. 955. 94444. 944. UKp-- 257.7688834    35.0101476    -0.16103     0.0194    -0.04516     0.0215      17.616          0.063      14.695          0.018        0.079        0.057  C2     17.800 0.159    14.634 0.044    12.844 0.460  AW  16.455 0.037  14.622 0.020  K    WISEPA J171104.60+350036.8
 P PSO   1712+0645  -9.  12.0 12.0 -T    36.2    3.0     -196.5   2.7   -108.4   2.8    T   16.04 0.01  16.16 0.09  15.34 0.10 95555. 955.  14.78 0.11 U22-2 258.2412008     6.7611118    -0.21565     0.0072    -0.12185     0.0075      14.096          0.041      13.553          0.030       -0.028        0.050  C2     13.898 0.026    13.414 0.029    11.989 6666.  AW  55555. 5555.  13.465 0.016  0    PSO J258.2413+06.7612                                                          
 T Gaia  1713-3952  -9.  -9.   0.5 --    51.4479 0.2749   108.67  0.41  -285.97  0.29   G   13.31 0.01  13.40 0.03  12.65 0.01 95555. 955.  12.19 0.01 v2v-v 258.4192343   -39.8711224     0.08485     0.0055    -0.28137     0.0061      11.914          0.010      11.762          0.008       -0.015        0.019  C2     11.956 0.011    11.778 0.008    66666. 6666.  C2  11.468 0.010  11.632 0.016  0    Gaia DR2 5972124644679705728                                                                 
 P WISE  1717+6128  -9.  18.0 18.0 -K    43.9    2.9       82.3   1.1    -35.0   1.6    T   18.49 0.04  18.93 977.  18.91 0.09 95555. 955.  16.75 944. KKK-p 259.3210610    61.4831285     0.06650     0.0197    -0.01341     0.0212      17.879          0.059      15.151          0.019        0.102        0.064  C2     17.760 0.108    15.008 0.045    13.422 0.460  AW  17.071 0.053  15.138 0.022  K    WISEPA J171717.02+612859.3
 T 2MASS 1721+3344   3.0  5.0  5.0 TT    61.3203 0.2050 -1855.60  0.35   591.64  0.36   G   13.50 0.01  13.63 0.02  12.95 0.03 95555. 955.  12.49 0.02 U22-2 260.2557731    33.7405358    -1.84323     0.0027     0.58719     0.0026      11.994          0.007      11.667          0.006       -0.100        0.013  C2     11.948 0.024    11.618 0.021    11.123 0.110  AW  11.58  0.02   11.62  0.02   P    2MASSI J1721039+334415                                                          
 T WISE  1721+1117  -9.  16.0 16.0 -M    50.4    2.9      -91.1   1.8    132.2   1.8    T   16.42 0.02  16.66 0.07  16.41 0.10 95555. 955.  15.95 0.15 Wpp-p 260.3934616    11.2944588    -0.09111     0.0138     0.11735     0.0151      15.849          0.023      14.376          0.018        0.063        0.047  C2     15.815 0.050    14.316 0.047    12.463 0.498  AW  15.237 0.023  14.352 0.020  K    WISE J172134.46+111739.4
 T CWISE 1726-4844  -9.  12.5 12.5 -T -33333.    3333.    -86.13  5.1   -180.48  5.0    c   14.62 0.01  14.89 0.03  14.21 0.03 95555. 955.  14.01 0.01 V22-V 261.5712451   -48.7402759    -0.08613     0.0051    -0.18048     0.0050      13.170          0.012      12.422          0.010        0.124        0.023  C2     13.356 0.026    12.429 0.023    11.516 0.202  AW  55555. 5555.  44444. 4444.  -    CWISE J172617.09-484424.9
 T VVV   1726-2738  -9.   5.0  5.0 -T    53.9938 0.3612  -544.44  0.59  -326.35  0.43   G   13.22 0.01  13.40 0.03  12.68 0.01 95555. 955.  12.33 0.01 v2v-v 261.6665888   -27.6346964    -0.57314     0.0047    -0.35477     0.0044      11.865          0.009      11.590          0.008        0.047        0.018  C2     11.992 0.011    11.693 0.009    66666. 6666.  C2  11.481 0.011  11.465 0.018  0    VVV J172640.2-273803                                                    
 P WISE  1729-7530  -9.  -9.  17.0 --    35.7    5.7       58.5   21.5  -159.8   12.4   T   17.80 0.04 97777. 977. 96666. 966. 95555. 955.  18.18 0.27 A---A 262.2797537   -75.5050092     0.01735     0.0342    -0.15684     0.0391      17.372          0.055      15.487          0.038        0.093        0.108  C2     18.740 0.376    15.549 0.077    12.625 6666.  AW  16.848 0.027  15.420 0.018  m    WISEA J172907.10-753017.0                                                                                   
 T 2MASS 1731+2721   0.0  0.0  0.0 TT    83.7364 0.1182   -90.21  0.17  -252.86  0.20   G   12.06 0.01  12.09 0.03  11.39 0.03 95555. 955.  10.91 0.02 U22-2 262.8734925    27.3554107    -0.09100     0.0040    -0.26887     0.0043      10.623          0.012      10.354          0.010        0.079        0.022  C2     10.611 0.023    10.340 0.020     9.875 0.043  AW  10.388 0.010  10.350 0.016  0    2MASS J17312974+2721233                                                       
 T DENIS 1733-1654   1.0  0.9  0.9 TT    55.3156 0.3564    71.18  0.63   -38.39  0.48   G  98888. 988.  13.53 0.05  12.81 0.06 95555. 955.  12.35 0.03 -22-2 263.4264889   -16.9140905     0.05496     0.0072    -0.02773     0.0073      11.882          0.018      11.679          0.015        0.019        0.033  C2     11.934 0.019    11.682 0.015    66666. 6666.  C2  55555. 5555.  44444. 4444.  -    DENIS-P J1733423-165449                                                               
 P WISE  1734-4813  -9.   5.0  5.0 -T    37.9    2.9     -126.5   2.4   -230.0   2.4    T   16.10 0.01  16.29 0.13  14.87 0.08 95555. 955.  13.98 0.01 V22-V 263.7243464   -48.2330940    -0.12349     0.0051    -0.24220     0.0051      12.944          0.012      12.535          0.010        0.039        0.024  C2     12.968 0.025    12.566 0.026    11.641 6666.  AW  55555. 5555.  12.507 0.016  0    WISEA J173453.90-481357.9                                                         
 T LSPM  1735+2634B -9.   0.0  0.0 -T    66.7    1.4      149.6   0.7   -319.2   0.8    D   12.27 0.03  12.33 0.03  11.69 0.03  11.16 0.02  11.18 0.02 DDDDD 263.80363      26.58044       844444.     84444.     855555.     85555.      86666.          8666.      87777.          8777.        8999.         899.  --     88888. 8888.    77777. 7777.    66666. 6666.  --  55555. 5555.  44444. 4444.  -    LSPM J1735+2634B                                 
 T WISE  1735-8209  -9.  16.0 16.0 -T    76.1    3.2     -253.9   1.6   -266.4   1.6    T   16.37 0.01 97777. 977.  16.68 0.03 95555. 955.  16.98 0.09 V-k-V 263.9623053   -82.1504518    -0.20449     0.0088    -0.23918     0.0099      15.661          0.019      13.783          0.012        0.047        0.034  C2     15.570 0.036    13.723 0.029    12.175 6666.  AW  15.104 0.022  13.796 0.018  K    WISEA J173551.56-820900.3
 T WISE  1738+2732  -9.  20.0 20.0 -T   130.9    2.1      337.1   0.8   -343.4   0.8    T   19.55 0.02 97777. 977.  20.25 0.03 95555. 955. 94444. 944. s-s-- 264.6485971    27.5491947     0.33547     0.0183    -0.33537     0.0209      18.143          0.109      14.519          0.017        0.150        0.057  C2     17.710 0.157    14.497 0.043    12.448 0.399  AW  17.093 0.053  14.473 0.019  K    WISEPA J173835.53+273258.9
 P WISE  1738+6142  -9.   9.5  9.5 -T    44.5    3.0       23.0   1.0    259.1   1.2    T   17.73 0.02  17.82 0.13  16.36 0.01 95555. 955.  15.27 0.10 PpP-p 264.7469792    61.7120845     0.01198     0.0036     0.26404     0.0040      14.059          0.011      13.374          0.009        0.033        0.023  C2     14.073 0.025    13.337 0.024    12.117 0.197  AW  13.563 0.018  13.333 0.018  0    WISE J173859.27+614242.1                                                                                            
 T WISE  1741-4642  -9.   7.0  7.0 -T    50.5    2.9      -29.2   2.1   -356.5   2.1    T   15.95 0.01  15.79 0.08  14.53 0.05 95555. 955.  13.53 0.01 V22-V 265.2614917   -46.7074794     0.00618     0.0054    -0.38632     0.0072      12.362          0.027      11.802          0.024        0.058        0.032  C2     12.286 0.024    11.680 0.022    11.034 0.135  AW  11.956 0.010  11.748 0.016  0  Y WISE J174102.78-464225.5                                                                   
 T WISE  1741+2553  19.0 19.0 19.0 TT   214.3    2.8     -505.3   1.1  -1472.6   1.3    k   16.11 0.01  16.48 0.02  16.63 0.03  17.02 0.20  16.89 0.20 UKkDp 265.3502343    25.8866897    -0.49065     0.0044    -1.44985     0.0047      15.407          0.019      12.378          0.007        0.176        0.018  C2     15.301 0.036    12.347 0.023    10.698 0.084  AW  14.426 0.020  12.387 0.017  K    WISEPA J174124.26+255319.5
 T WISE  1743+4211  -9.  14.5 14.5 -T    59.2    3.3       27.6   1.2   -513.8   1.3    T   15.64 0.01  15.83 0.06  15.73 0.09 95555. 955.  16.03 0.22 Upp-p 265.7655223    42.1962939     0.02523     0.0093    -0.50422     0.0186      15.374          0.038      13.925          0.031        0.061        0.046  C2     15.390 0.035    13.922 0.031    12.363 0.331  AW  14.717 0.021  13.927 0.018  0    WISE J174303.71+421150.0                                                          
 T DENIS 1745-1640   1.5  1.3  1.3 TT    51.0274 0.2957   106.92  0.48  -100.33  0.40   G   13.54 0.01  13.65 0.03  12.88 0.02 95555. 955.  12.57 0.01 V22-V 266.3949484   -16.6820282     0.11614     0.0049    -0.09664     0.0051      12.047          0.013      11.876          0.010        0.037        0.023  C2     12.108 0.025    11.865 0.027    12.286 0.460  AW  55555. 5555.  44444. 4444.  -    DENIS-P J1745346-164053                                                          
 P 2MASS 1746+5034   5.0  5.0  5.0 rB    48.2826 0.5501   290.86  1.11    19.62  1.19   G   14.95 0.01  15.10 0.06  14.05 0.06 95555. 955.  13.53 0.04 U22-2 266.5518185    50.5677088     0.28779     0.0040     0.02122     0.0043      12.878          0.011      12.591          0.009        0.046        0.021  C2     12.876 0.023    12.561 0.022    12.132 0.220  AW  55555. 5555.  12.613 0.017  0    2MASS J17461199+5034036                               
 P WISE  1746-0338  -9.  16.0 16.0 -T    32.8    2.7      -37.9   2.9   -107.1   2.9    W   17.17 0.03  17.53 0.17  17.45 0.04 95555. 955.  17.08 944. VBm-B 266.6697123    -3.6384945    -0.05784     0.0225    -0.11062     0.0254      17.022          0.056      14.601          0.023        0.033        0.071  C2     17.867 0.290    14.789 0.069    11.980 6666.  AW  16.021 0.031  14.433 0.020  0    WISE J174640.78-033818.0                                                       
 C CWISE 1749+5540  -9.  -9.  17.0 -- -33333.    3333.     68.21  56.2   348.80  60.8   c   18.35 0.06 97777. 977. 96666. 966. 95555. 955. 94444. 944. U---- 267.2798495    55.6806418     0.06821     0.0562     0.34880     0.0608      18.389          0.104      16.145          0.049        0.179        0.155  C2     18.158 0.163    15.880 0.081    13.056 0.516  AW  17.480 0.047  15.998 0.027  0    CWISE J174907.16+554050.3
 F SDSS  1750+4222  -9.  11.5 11.5 -T    32.2    3.4      -46.2   2.9     71.2   3.2    W   16.15 0.01  16.47 0.10  15.42 0.09 95555. 955.  15.48 0.17 UKK-2 267.5990934    42.3774047    -0.04718     0.0074     0.06297     0.0077      14.759          0.014      14.016          0.013       -0.009        0.030  C2     14.771 0.029    13.955 0.032    12.917 0.501  AW  14.232 0.010  13.969 0.016  0    SDSS J175024.01+422237.8                                                                         
 T 2MASS 1750-0016   5.0  5.5  5.5 TT   108.2676 0.2552  -397.15  0.45   197.92  0.40   G   13.16 0.01  13.29 0.02  12.41 0.02  11.81 0.02  11.83 0.01 V22fV 267.6016954    -0.2699761    -0.39040     0.0036     0.19518     0.0035      11.173          0.010      10.898          0.007        0.160        0.019  C2     11.182 0.023    10.906 0.019    10.287 0.069  AW  10.767 0.010  10.897 0.016  0    2MASS J17502484-0016151                                                         
 T WISE  1753-5904  -9.  -9.  18.5 --    60.2    3.7     -138.8   10.0  -302.2   9.4    T   19.05 0.09 97777. 977. 96666. 966. 95555. 955.  18.02 944. A---A 268.3685049   -59.0802068    -0.18393     0.0537    -0.37220     0.0643      19.423          0.452      15.508          0.041       -0.065        0.139  C2     18.728 8888.    15.483 0.114    12.653 6666.  AW  17.336 0.039  15.186 0.017  m    WISEA J175328.55-590447.6                                                                                  
 T 2MASS 1753-6559   4.0 -9.   4.0 T-    63.8219 0.3244   -52.88  0.34  -341.97  0.45   G   14.05 0.01  14.10 0.03  13.11 0.03 95555. 955.  12.51 0.01 V22-V 268.4377485   -66.0002565    -0.04546     0.0037    -0.35202     0.0038      11.784          0.010      11.535          0.009        0.063        0.019  C2     11.849 0.024    11.532 0.022    11.032 0.099  AW  11.495 0.010  11.503 0.016  0    2MASS J17534518-6559559                                                           
 T 2MASS 1754+1649  15.5 15.5 15.5 TT    74.0    3.1      120.1   3.1   -147.4   3.1    T   15.50 0.01  15.81 0.07  15.65 0.13  15.55 0.16  15.56 0.16 U22f2 268.7274630    16.8215407     0.11616     0.0067    -0.15703     0.0072      14.895          0.018      13.405          0.011        0.072        0.028  C2     14.786 0.031    13.352 0.028    11.663 0.204  AW  55555. 5555.  13.403 0.016  0    2MASS J17545447+1649196                                                         
 T WISE  1755+1803  -9.  12.0 12.0 -T    53.6    3.1     -421.2   1.3     14.6   1.2    T   15.78 0.01  16.02 0.09  15.22 0.09 95555. 955.  14.68 0.13 U22-2 268.7922304    18.0556253    -0.38325     0.0070     0.00358     0.0075      14.531          0.013      13.736          0.011        0.014        0.028  C2     14.611 0.029    13.775 0.031    12.126 0.325  AW  14.087 0.019  13.770 0.018  0    WISE J175510.28+180320.2                                                          
 C CWISE 1755+2501  -9.  -9.  17.0 -- -33333.    3333.    368.09  26.4  -111.29  28.8   c   17.66 0.04 97777. 977. 96666. 966. 95555. 955. 94444. 944. U---- 268.8223003    25.0298248     0.36809     0.0264    -0.11129     0.0288      17.353          0.055      15.080          0.025       -0.052        0.080  C2     17.545 0.122    15.143 0.058    12.412 6666.  AW  16.486 0.037  14.937 0.021  0    CWISE J175517.35+250147.3
 C CWISE 1756+5053  -9.  -9.  18.5 -- -33333.    3333.   -142.95  54.3   328.02  61.2   c  98888. 988. 97777. 977. 96666. 966. 95555. 955. 94444. 944. ----- 269.1207144    50.8912617    -0.14295     0.0543     0.32802     0.0612      18.487          0.111      16.157          0.046        0.056        0.146  C2     18.561 0.198    16.066 0.081    12.426 6666.  AW  18.293 0.098  16.379 0.032  0    CWISE J175628.97+505328.5
 C CWISE 1758+5553  -9.  -9.  17.0 -- -33333.    3333.    -72.48  61.4  -362.02  70.6   c   18.99 0.11 97777. 977. 96666. 966. 95555. 955. 94444. 944. U---- 269.5019648    55.8896447    -0.07248     0.0614    -0.36202     0.0706      19.329          0.249      16.206          0.048       -0.221        0.173  C2     19.383 0.258    16.238 0.050    66666. 6666.  C2  17.611 0.052  15.953 0.026  0    CWISE J175800.46+555322.7
 T GJ 4040B         -9.  16.5 16.5 -T    71.4754 0.0354   -15.18  0.06   578.30  0.06   g   15.92 0.01  16.15 0.09  16.20 0.03  16.12 0.03  15.47 0.19 UKKf2 269.5227241    46.5550679    -0.00519     0.0065     0.58527     0.0057      15.624          0.014      13.834          0.011        0.026        0.047  C2     15.648 0.034    13.802 0.029    12.351 0.289  AW  14.838 0.021  13.856 0.018  K    GJ 4040B
 T WISE  1800-1559   4.5  4.5  4.5 TT    80.8967 0.3389    -7.44  0.57  -296.08  0.49   G   13.34 0.02  13.43 0.02  12.52 0.03 95555. 955.  11.98 0.03 W22-2 270.0048048   -15.9913040    -0.04397     0.0038    -0.29967     0.0040      11.246          0.010      11.112          0.008        0.066        0.019  C2     11.341 0.027    11.144 0.026    11.088 0.206  AW  55555. 5555.  44444. 4444.  -    WISE J180001.15-155927.2                                                                         
 T WISE  1800+0134   7.5  7.5  7.5 TT   127.4450 0.6642   183.13  1.31  -382.81  1.45   G   14.15 0.01  14.30 0.04  13.12 0.04 95555. 955.  12.42 0.03 U22-2 270.1111150     1.5808326     0.17943     0.0037    -0.39359     0.0035      11.550          0.011      11.087          0.007        0.135        0.018  c2     11.543 0.022    11.073 0.019     9.977 0.067  AW  55555. 5555.  44444. 4444.  -    WISEP J180026.60+013453.1                                                         
 T WISE  1804+3117  -9.  19.5 19.5 -T    62.2    2.7     -254.1   0.9      2.9   0.9    T   18.70 0.05  18.88 977.  19.21 0.11 95555. 955.  16.86 944. KKK-p 271.1468892    31.2851368    -0.29587     0.0196     0.00745     0.0220      18.083          0.095      14.652          0.018        0.064        0.058  C2     18.184 0.278    14.590 0.046    12.150 6666.  AW  16.608 0.039  14.600 0.020  K    WISEPA J180435.40+311706.1
 F Gaia  1807-0625  -9.  -1.0 -1.0 -T    53.4037 0.4722   124.01  0.48  -206.12  0.37   G   12.94 0.01  12.99 0.03  12.35 0.03 95555. 955.  11.96 0.01 V22-V 271.7764410    -6.4306656     0.11054     0.0038    -0.20235     0.0036      11.403          0.010      11.245          0.008        0.048        0.021  C2     11.465 0.023    11.229 0.021    11.096 0.151  AW  55555. 5555.  44444. 4444.  -    Gaia DR2 4171383636445972096
 T 2MASS 1807+5015   1.5  1.0  1.0 TT    68.3317 0.1280    24.49  0.24  -136.91  0.27   G  98888. 988.  12.93 0.02  12.13 0.03 95555. 955.  11.60 0.03 -KK-2 271.8165640    50.2582208     0.02410     0.0037    -0.13025     0.0034      11.233          0.012      10.982          0.008        0.044        0.020  C2     11.246 0.023    10.971 0.021    10.505 0.056  AW  10.957 0.010  10.992 0.016  0    2MASSI J1807159+501531                                                                            
 T WISE  1809+3838  -9.  17.5 17.5 -T    52.4    2.3     -590.5   2.5   -506.6   2.3    W   17.34 0.01 97777. 977.  17.66 0.02 95555. 955. 94444. 944. P-P-- 272.2533675    38.6340708    -0.58005     0.0231    -0.50150     0.0269      17.555          0.060      14.972          0.019        0.138        0.064  C2     17.589 0.132    14.984 0.058    12.543 6666.  AW  16.483 0.037  14.898 0.021  0    WISE J180901.07+383805.4                                                          
 P WISE  1809-0448  -9.  10.5 10.5 -M    49.2    2.9      -54.0   2.7   -402.3   2.5    T   15.15 0.01  15.32 0.03  14.38 0.02 95555. 955.  13.99 0.01 VSS-V 272.4688195    -4.8041492    -0.04320     0.0052    -0.40181     0.0056      13.301          0.013      12.718          0.010        0.034        0.023  C2     13.303 0.026    12.745 0.028    11.997 0.334  AW  12.886 0.010  12.702 0.016  0    WISE J180952.53-044812.5                                                          
 T WISE  1812+2721  -9.  18.5 18.5 -T    98.5    4.4      140.3   4.1   -322.2   7.8    K   18.19 0.06  18.58 977.  18.83 0.16 95555. 955.  17.03 944. KKK-p 273.0453731    27.3619112     0.13832     0.0142    -0.29483     0.0162      17.168          0.052      14.221          0.015        0.117        0.047  C2     17.468 0.143    14.196 0.039    12.095 6666.  AW  16.323 0.034  14.173 0.019  K    WISEPA J181210.85+272144.3
 P WISE  1812+2007  -9.  19.0 19.0 -M    48.2    2.8        2.9   0.9   -539.6   1.2    T   18.54 0.02 97777. 977.  18.95 0.06 95555. 955. 94444. 944. m-k-- 273.1796844    20.1288204    -0.02556     0.0310    -0.54885     0.0353      18.166          0.128      15.059          0.025       -0.034        0.085  C2     18.843 8888.    15.277 0.081    12.676 6666.  AW  16.956 0.049  15.024 0.022  K    WISE J181243.14+200746.4
 T WISE  1813+2835  -9.  18.0 18.0 -T    73.6    2.0     -208.9   2.0   -468.0   2.9    W   16.93 0.01 97777. 977.  17.27 0.02 95555. 955. 94444. 944. P-k-- 273.3719431    28.5915706    -0.21215     0.0146    -0.46009     0.0170      16.832          0.041      14.258          0.015        0.005        0.046  C2     15.583 0.042    14.040 0.035    12.384 0.366  AW  15.820 0.028  14.186 0.019  K    WISE J181329.40+283533.3
 T WISE  1818-4701  -9.  -9.  18.5 --    94.6    3.9      -36.9   10.1  -510.6   9.2    T   19.81 0.22 97777. 977. 96666. 966. 95555. 955.  18.12 944. A---A 274.7067438   -47.0303677    -0.01670     0.0306    -0.50965     0.0341      17.368          0.077      14.955          0.026        0.030        0.082  C2     18.509 0.510    15.140 0.083    12.370 0.465  AW  17.100 0.034  15.066 0.016  m    WISEA J181849.59-470146.9                                                                                 
 T 2MASS 1821+1414   4.5  4.0  4.0 TT   106.8740 0.2518   227.32  0.54  -246.40  0.55   G   13.30 0.01  13.43 0.02  12.40 0.02  11.62 0.02  11.65 0.02 U22D2 275.3683248    14.2325640     0.23880     0.0036    -0.25955     0.0033      10.708          0.009      10.466          0.009        0.113        0.019  C2     10.853 0.023    10.475 0.020     9.928 0.052  AW  10.531 0.010  10.510 0.016  0    2MASS J18212815+1414010                                                           
 C CWISE 1827+5645  -9.  -9.  19.5 -- -33333.    3333.   -237.11  23.8  -262.92  24.2   c  98888. 988. 97777. 977. 96666. 966. 95555. 955. 94444. 944. ----- 276.9794288    56.7522085    -0.23711     0.0238    -0.26292     0.0242      16.646          0.028      15.592          0.030        0.104        0.067  C2     16.750 0.057    15.696 0.075    12.896 0.458  AW  18.039 0.155  15.787 0.028  0    CWISE J182755.05+564507.8
 T WISE  1828+2650  -9.  22.0 22.0 -T   100.3    2.0     1016.5   0.8    169.3   0.8    T   23.48 0.23 97777. 977.  22.73 0.13  23.48 0.36 94444. 944. e-kD- 277.1315431    26.8441020     1.09634     0.0179     0.17184     0.0201      18.823          0.224      14.393          0.016        0.053        0.059  C2     18.248 8888.    14.353 0.045    12.444 0.338  AW  16.915 0.020  14.321 0.020  K    WISEPA J182831.08+265037.8
 T 2MASS 1828-4849  -9.  15.5 15.5 -T    87.9    2.0      234.6   2.5     88.3   2.6    s   14.85 0.01  15.18 0.06  14.91 0.07  15.18 0.14  15.07 0.02 VKKfV 277.1503315   -48.8176284     0.23815     0.0066     0.05238     0.0069      14.490          0.018      12.781          0.011        0.099        0.027  C2     14.402 0.031    12.714 0.026    11.333 0.169  AW  13.671 0.010  12.760 0.016  0    2MASS J18283572-4849046                                                                                     
 T Gaia  1831-0732  -9.  -9.   0.0 --    53.9968 0.4015   136.95  0.71  -154.83  0.66   G   11.72 0.01  11.75 0.02  11.28 0.01  10.15 0.01   9.21 0.01 u2uu2 277.82666      -7.54157       844444.     84444.     855555.     85555.      86666.          8666.      87777.          8777.        8999.         899.  --     88888. 8888.    77777. 7777.    66666. 6666.  --  10.564 0.011  10.548 0.016  0    Gaia DR2 4159791176135290752
 T CWISE 1832-5409  -9.  17.0 17.0 -T    57.0    4.3     -129.1   11.6  -172.1   9.7    T   17.04 0.01 97777. 977. 96666. 966. 95555. 955.  17.42 0.11 V---V 278.0331078   -54.1620281    -0.12343     0.0183    -0.15309     0.0207      16.575          0.092      14.437          0.038        0.095        0.062  C2     15.981 0.057    14.351 0.050    12.607 0.520  AW  55555. 5555.  14.553 0.018  0    CWISE J183207.94-540943.3                                                          
 T Gaia  1836+0315  -9.   6.0  6.0 -T    54.5934 0.8539   256.58  1.37   175.69  1.57   G  98888. 988.  14.79 0.05  13.88 0.04 95555. 955.  13.23 0.04 -22-2 279.0457109     3.2570642     0.25307     0.0046     0.18010     0.0047      12.489          0.013      12.269          0.011       -0.011        0.028  C2     12.571 0.026    12.298 0.024    11.838 0.327  AW  55555. 5555.  44444. 4444.  -    Gaia DR2 4283084190940885888                                                                                          
 P WISE  1841+7000  15.0 15.0 15.0 TT    35.1    3.5      -66.6   0.8    537.1   0.8    T   16.64 0.03  16.80 0.04  16.99 0.04 95555. 955.  15.63 944. KKK-2 280.3527739    70.0113299    -0.05505     0.0113     0.51266     0.0117      16.442          0.021      14.360          0.013        0.298        0.053  C2     16.436 0.044    14.355 0.033    13.247 0.428  AW  15.626 0.026  14.331 0.019  0    WISEPA J184124.74+700038.0                                                                                   
 T SCR   1845-6357B -9.  16.0 16.0 -T   249.9187 0.1551  2584.29  0.13   588.99  0.18   g   13.29 0.02  13.26 0.03  13.10 0.03  13.70 0.02  13.69 0.02 fDffD 281.29887     -63.96067       844444.     84444.     855555.     85555.      86666.          8666.      87777.          8777.        8999.         899.  --     88888. 8888.    77777. 7777.    66666. 6666.  --  55555. 5555.  44444. 4444.  K    SCR J1845-6357B
 P WISE  1851+5935  -9.   9.0  9.0 -A    48.8523 0.6522    28.44  1.72   426.55  1.83   G   14.82 0.01  14.94 0.04  13.97 0.04 95555. 955.  13.46 0.05 UTT-T 282.7577138    59.5864933     0.03095     0.0024     0.43008     0.0023      12.670          0.012      12.190          0.010        0.055        0.016  C2     12.655 0.024    12.178 0.022    11.371 0.084  AW  12.281 0.017  12.204 0.017  0    WISE J185101.83+593508.6                                                  
 C CWISE 1851-2452  -9.  -9.  14.0 -- -33333.    3333.   -184.58  16.7  -412.07  18.5   c   16.33 0.01  16.60 0.15 96666. 966. 95555. 955.  16.47 0.06 V2--V 282.7681302   -24.8755710    -0.18458     0.0167    -0.41207     0.0185      15.627          0.025      14.163          0.020        0.213        0.048  C2     15.690 0.027    14.192 0.020    66666. 6666.  C2  55555. 5555.  44444. 4444.  -    CWISE J185104.34-245232.1
 T WISE  1852+3537  -9.  17.0 17.0 -T    72.0    1.9      251.2   0.9   -287.1   0.9    k   16.33 0.01  16.50 0.12  16.76 0.01 95555. 955.  17.08 944. UKk-2 283.0661358    35.6208161     0.24576     0.0137    -0.28733     0.0147      16.186          0.030      14.202          0.016        0.086        0.046  C2     15.946 0.047    14.139 0.040    12.229 0.323  AW  15.582 0.026  14.186 0.019  K    WISEPA J185215.78+353716.3
 P WISE  1900-3108  -9.  -9.  16.0 --    42.5    3.6      -43.5   11.0  -312.5   9.4    T   18.40 0.06 97777. 977. 96666. 966. 95555. 955.  18.16 944. A---A 285.0239841   -31.1368884    -0.02755     0.0389    -0.33100     0.0389      18.629           null      14.910          0.031        0.143        0.106  C2     18.672 8888.    14.993 0.088    12.047 6666.  AW  16.852 0.028  14.787 0.016  m    WISEA J190005.76-310810.9                                                                                      
 T 2MASS 1901+4718  -9.  15.0 15.0 -T    67.3    3.4      122.9   1.4    405.7   1.4    T   15.53 0.01  15.86 0.07  15.47 0.09 95555. 955.  15.64 0.29 UKK-2 285.2759748    47.3056988     0.11272     0.0067     0.40900     0.0072      15.296          0.016      13.666          0.010        0.085        0.026  C2     15.250 0.031    13.655 0.030    12.464 0.330  AW  14.586 0.020  13.632 0.018  0    2MASS J19010601+4718136                                                                                
 T WISE  1906+4508  -9.  16.0 16.0 -T    64.1    1.60     -22.8   0.5   -350.3   0.1    k   15.95 0.01  16.36 0.09  16.32 0.09 95555. 955.  16.83 0.19 UKK-B 286.6030295    45.1347968    -0.01620     0.0084    -0.34700     0.0090      15.900          0.020      13.835          0.011        0.060        0.029  C2     16.033 0.045    13.815 0.033    12.876 0.469  AW  15.030 0.023  13.816 0.018  K    WISEPA J190624.75+450808.2    
 T WISE  1906+4011  -9.   1.0  1.0 -T    59.5710 0.1363   438.34  0.25  -179.97  0.28   G   12.95 0.01  13.08 0.02  12.26 0.02 95555. 955.  11.77 0.02 U22-2 286.7027544    40.1849833     0.44474     0.0075    -0.17300     0.0033      11.438          0.015      11.226          0.012        0.025        0.048  C2     11.463 0.023    11.246 0.020    10.803 0.077  AW  11.226 0.010  11.244 0.016  0    WISEP J190648.47+401106.8                                                            
 T WISE  1919+3045  -9.   6.0  6.0 -T    62.5    3.3      384.6   2.3    419.7   2.5    T   15.51 0.01  15.57 0.05  14.60 0.05 95555. 955.  13.95 0.05 UTT-T 289.8156112    30.7670209     0.42166     0.0065     0.42800     0.0058      13.420          0.014      12.970          0.012        0.105        0.037  C2     13.378 0.024    12.928 0.026    11.870 0.299  AW  55555. 5555.  12.949 0.016  0    WISE J191915.54+304558.4                                                                               
 T Gl 758B          -9.  17.0 17.0 -T    64.0623 0.0218    81.80  0.03   160.39  0.03   g   18.57 0.20  18.53 0.20  19.11 0.20 95555. 955. 94444. 944. Djj-- 290.89167      33.22194       844444.     84444.     855555.     85555.      86666.          8666.      87777.          8777.        8999.         899.  --     88888. 8888.    77777. 7777.    66666. 6666.  --  55555. 5555.  44444. 4444.  -    Gl 758B                                                           
 T 2MASS 1925+0700  -9.   7.0  7.0 -T    89.2606 0.6718    44.92  1.36   215.16  1.15   G  98888. 988.  14.76 0.05  13.69 0.03 95555. 955.  12.94 0.04 -22-2 291.3033271     7.0110460    -0.00079     0.0064     0.22190     0.0065      12.089          0.020      11.705          0.014        8999.         899.  C2     12.005 0.023    11.638 0.021    10.934 0.112  AW  55555. 5555.  11.692 0.016  0    2MASS J19251275+0700362                                                                                         
 T CWISE 1925+2901  -9.  -9.  18.5 -- -33333.    3333.    172.89  19.8  -192.00  21.8   T   18.01 0.06 97777. 977. 96666. 966. 95555. 955. 94444. 944. U---- 291.4078368    29.0330861     0.17289     0.0198    -0.19200     0.0218      17.172          0.062      14.479          0.017        0.177        0.055  C2     17.210 0.064    14.497 0.017    66666. 6666.  C2  16.582 0.024  14.483 0.017  T    CWISE J192537.88+290159.0
 T CWISE 1926-3429  -9.  -9.  15.5 --    51.6    3.9       85.1   1.5   -193.4   1.4    T   16.31 0.01 97777. 977. 96666. 966. 95555. 955.  16.24 0.04 V---V 291.6512141   -34.4988072     0.09595     0.0173    -0.18200     0.0188      15.863          0.028      14.325          0.022        0.023        0.056  C2     16.028 0.065    14.389 0.053    11.746 6666.  AW  15.095 0.022  14.111 0.019  0    CWISE J192636.29-342955.7                                                           
 T WISE  1928+2356  -9.  16.0 16.0 -T   154.9    1.8     -247.5   0.7    239.0   0.7    T   13.98 0.02  14.34 0.06  14.29 0.01 95555. 955.  14.09 0.06 Wmk-m 292.1717994    23.9350269    -0.29517     0.0048     0.26700     0.0047      13.750          0.013      12.064          0.008        0.202        0.022  C2     13.574 0.027    12.023 0.023    10.802 0.094  AW  13.139 0.017  12.063 0.017  K    WISE J192841.35+235604.9 
 T WISE  1930-2059  -9.  -9.  21.0 --   106.3    4.9    -1047.5   10.2 -1075.9   8.0    T   19.80 988. 97777. 977. 96666. 966. 95555. 955.  18.08 944. A---A 292.7254620   -20.9988285    -1.00365     0.0730    -1.00000     0.0791      19.389          8666.      15.352          0.044       -0.996        0.174  C2     18.461 8888.    15.178 0.108    12.096 6666.  AW  18.417 0.104  15.250 0.017  m    WISEA J193054.55-205949.4                                                           
 T CWISE 1935-1546  -9.  -9.  21.0 --    69.3    3.8      290.2   11.6    43.1   11.5   T   21.70 988. 97777. 977. 96666. 966. 95555. 955.  18.00 944. a---a 293.8275462   -15.7724393     0.35183     0.0684    -0.08640     0.0823      18.754          0.289      15.792          0.061       -0.161        0.211  C2     18.864 0.305    15.813 0.062    66666. 6666.  C2  18.512 0.030  15.528 0.017  M    CWISEP J193518.59-154620.3                                                   
 T WISE  1936+0408  -9.  -9.  20.0 --   113.9    3.8     -428.6   11.4 -1102.1   11.5   T   19.57 988. 97777. 977. 96666. 966. 95555. 955. 94444. 944. a---- 294.2331117     4.1319675    -0.33655     0.0222    -0.94800     0.0250      17.174          0.097      14.445          0.021       -0.337        0.073  C2     17.994 0.231    14.523 0.022    66666. 6666.  C2  17.096 0.061  14.689 0.018  M    WISENF J193656.08+040801.2                                              
 C CWISE 1938+6636  -9.  -9.  15.5 -- -33333.    3333.     51.10  17.6   165.50  15.0   c  98888. 988. 97777. 977. 96666. 966. 95555. 955. 94444. 944. ----- 294.5970172    66.6007535     0.05110     0.0176     0.16550     0.0150      16.593          0.037      14.617          0.021         null         null  C2     16.274 0.038    14.575 0.034    12.975 0.349  AW  55555. 5555.  44444. 4444.  -    CWISE J193823.28+663602.7   
 T CWISE 1938+3500  -9.  -9.  18.0 -- -33333.    3333.    268.06  43.6   240.00  46.3   c   18.69 0.11 97777. 977. 96666. 966. 95555. 955. 94444. 944. U---- 294.6004040    35.0069355     0.26806     0.0436     0.24000     0.0463      17.426          0.090      15.366          0.041       -0.287        0.131  C2     17.497 0.095    15.393 0.043    66666. 6666.  C2  17.059 0.033  15.180 0.020  0    CWISE J193824.10+350025.0
 C CWISE 1942+5348  -9.  -9.  18.0 -- -33333.    3333.   -113.62  48.8  -327.00  47.1   c   19.11 0.12 97777. 977. 96666. 966. 95555. 955. 94444. 944. U---- 295.5059530    53.8085127    -0.11362     0.0488    -0.32700     0.0471      19.802          0.425      15.820          0.034        0.032        0.124  C2     20.075 0.540    15.854 0.036    66666. 6666.  C2  17.478 0.051  15.730 0.024  0    CWISE J194201.42+534830.5
 C CWISE 1952-7300  -9.  -9.  12.0 -- -33333.    3333.    298.71  9.5   -378.00  9.9    c   15.83 0.01  16.37 0.12  15.54 0.13 95555. 955.  15.69 0.03 V22-V 298.1184696   -73.0136965     0.29871     0.0095    -0.37800     0.0099      15.011          0.017      14.004          0.013        0.017        0.034  C2     15.207 0.037    14.012 0.041    12.363 6666.  AW  55555. 5555.  44444. 4444.  -    CWISE J195228.45-730049.4
 T WISE  1952+7240  -9.  14.0 14.0 -T -33333.    3333.   -220.    69.   -347.    72.    J  98888. 988.  15.09 0.05  14.73 0.08 95555. 955.  14.65 0.08 -KK-p 298.1931109    72.6660858    -0.28139     0.0057    -0.34100     0.0059      14.766          0.016      13.202          0.011        0.086        0.032  C2     14.844 0.017    13.252 0.012    66666. 6666.  C2  14.045 0.019  13.193 0.017  0    WISEPA J195246.66+724000.8                                                          
 C WISE  1954+6915  -9.  15.5 15.5 -M -33333.    3333.     28.49  17.8   245.00  16.3   c  98888. 988. 97777. 977. 96666. 966. 95555. 955. 94444. 944. ----- 298.6507483    69.2618157     0.02849     0.0178     0.24500     0.0163      16.947          0.033      14.885          0.017        0.057        0.052  C2     17.150 0.058    14.975 0.040    13.200 6666.  AW  16.044 0.030  14.827 0.020  0    WISE J195436.15+691541.3  
 P WISE  1955-2540  -9.  -9.  15.5 --    37.4    2.1      346.1   0.9   -257.8   0.9    T   17.58 0.02 97777. 977.  18.00 0.05 95555. 955.  17.66 0.16 m-k-V 298.7521919   -25.6708652     0.26282     0.0434    -0.37500     0.0438      17.897          0.129      15.080          0.035       -0.143        0.123  C2     17.986 0.305    14.963 0.089    11.860 6666.  AW  16.609 0.040  15.027 0.022  K    WISE J195500.42-254013.9
 C WISE  1955-4415  -9.  -9.  16.0 -- -33333.    3333.    865.83  32.8  -546.00  35.7   c  98888. 988. 97777. 977. 96666. 966. 95555. 955. 94444. 944. ----- 298.9604775   -44.2547533     0.86583     0.0328    -0.54600     0.0357      17.420          0.070      15.024          0.029       -0.023        0.108  C2     17.849 0.220    15.029 0.081    12.131 6666.  AW  16.302 0.034  15.000 0.022  0    WISEP J195550.11-441514.2     
 T Gaia  1955+3215  -9.  -9.   6.5 --    59.3427 0.9291  -381.89  1.54  -560.20  1.49   G   15.13 0.01 97777. 977. 96666. 966. 95555. 955.  13.69 0.01 u---u 298.9891296    32.2551731    -0.21139     0.0087    -0.53900     0.0091      12.934          0.031      12.730          0.028       -0.011        0.055  C2     13.229 0.051    12.962 0.049    66666. 6666.  C2  12.456 0.010  12.627 0.016  0    Gaia DR2 2034222547248988032
 T WISE  1959-3338  -9.  18.0 18.0 -T    83.9    2.0       -4.7   0.8   -200.7   0.8    T   16.71 0.01  16.87 0.15  17.18 0.05 95555. 955.  16.80 0.07 VKK-V 299.7735712   -33.6430104     0.03001     0.0142    -0.21400     0.0152      16.144          0.030      13.800          0.015        0.040        0.043  C2     16.152 0.065    13.838 0.039    12.256 6666.  AW  15.360 0.024  13.785 0.018  K    WISEPA J195905.66-333833.7
 T WISE  2000+3629  -9.  18.0 18.0 -T   133.4    2.2        6.1   0.9    372.8   0.9    T   15.46 0.01  15.81 0.09  15.74 0.01  16.06 0.03  16.80 944. P2Pu2 300.2091231    36.4977790     0.01470     0.0079     0.37800     0.0084      15.074          0.028      12.683          0.013        0.183        0.039  C2     15.080 0.056    12.690 0.028    11.207 0.098  AW  14.221 0.020  12.675 0.017  K    WISE J200050.19+362950.1
 F CWISE 2001-4136  -9.  15.0 15.0 -T -33333.    3333.    129.2   14.8  -239.0   15.4   c   16.16 0.01  16.50 0.10  16.49 0.25 95555. 955.  16.23 0.03 V22-V 300.3383917   -41.6019148     0.12922     0.0148    -0.23900     0.0154      15.804          0.028      14.236          0.017       -0.003        0.047  C2     15.845 0.048    14.253 0.044    11.927 6666.  AW  55555. 5555.  44444. 4444.  -    CWISE J200121.21-413606.8                                       
 T 2MASS 2002-0521   5.0  6.0  6.0 TT    56.7162 1.4818  -111.37  3.12  -114.70  2.43   G   15.20 0.01  15.32 0.05  14.28 0.05 95555. 955.  13.49 0.01 VKK-V 300.7108269    -5.3650744    -0.10814     0.0046    -0.11800     0.0048      12.545          0.013      12.097          0.009        0.071        0.022  C2     12.571 0.023    12.096 0.023    11.157 0.170  AW  12.167 0.010  44444. 4444.  0  Y 2MASS J20025073-0521524                                                                                 
 T Gl 779B          -9.   4.5  4.5 -T    56.4256 0.0690  -387.58  0.08  -419.54  0.08   g  98888. 988. 97777. 977.  14.04 0.14 95555. 955. 94444. 944. --c-- 301.02583      17.07028       844444.     84444.     855555.     85555.      86666.          8666.      87777.          8777.        8999.         899.  --     88888. 8888.    77777. 7777.    66666. 6666.  --  55555. 5555.  44444. 4444.  -    Gl 779B                                                                              
 T WISE  2005+5424  -9.  18.0 18.0 -T    53.9    2.7    -1156.2   1.0   -904.4   1.0    T   19.64 0.09  18.76 977.  19.57 0.08 95555. 955.  17.25 944. PBP-B 301.3322988    54.4082390    -1.10262     0.0202    -0.92200     0.0190      17.006          0.049      14.719          0.022       -0.073        0.059  C2     17.693 0.138    14.872 0.046    12.430 6666.  AW  15.870 0.028  14.625 0.020  K  S WISE J200520.38+542433.9  
 T WISE  2008-0834  -9.  15.5 15.5 -T    57.8    3.3      304.6   1.2   -156.3   1.2    T   16.07 0.01  16.37 0.12  16.69 0.31 95555. 955.  16.31 0.04 V22-V 302.0200036    -8.5748694     0.30188     0.0161    -0.15700     0.0182      15.947          0.026      14.180          0.018       -0.005        0.050  C2     15.998 0.064    14.215 0.048    12.550 6666.  AW  15.160 0.023  14.106 0.019  0    WISE J200804.71-083428.5                                                           
 T CWISE 2011-4812  -9.  -9.  20.0 --    71.0    3.7       72.4   11.0  -402.8   10.5   T   20.08 988. 97777. 977.  19.05 966. 95555. 955.  18.46 944. a-a-a 302.9437600   -48.2166175     0.09014     0.0386    -0.42500     0.0425      17.767          0.113      15.334          0.040        0.032        0.138  C2     17.756 0.113    15.395 0.044    66666. 6666.  C2  17.814 0.116  15.318 0.021  M    CWISEP J201146.45-481259.7                                                 
 P CWISE 2012+7017  -9.  14.5 14.5 -T    46.6    5.0      -11.3   1.4    -86.4   1.7    T   16.13 0.01  16.35 0.12  16.05 0.22 95555. 955.  16.78 944. P22-2 303.0888727    70.2945070    -0.00490     0.0106    -0.08280     0.0097      15.967          0.024      14.290          0.015        0.073        0.045  C2     15.966 0.024    14.298 0.015    66666. 6666.  C2  15.253 0.023  14.266 0.019  0    CWISE J201221.32+701740.2                                                     
 C CWISE 2013-0326  -9.  -9.  17.0 -- -33333.    3333.   -646.24  38.8  -632.00  40.4   c   18.24 0.12 97777. 977. 96666. 966. 95555. 955. 94444. 944. V---- 303.4262455    -3.4453955    -0.64624     0.0388    -0.63200     0.0404      17.305          0.067      15.195          0.033       -0.270        0.109  C2     17.253 0.154    15.095 0.088    12.150 6666.  AW  16.472 0.038  15.057 0.023  0    CWISE J201342.27-032643.7
 P WISE  2014+0424  -9.  16.5 16.5 -T    45.5    2.4     -612.4   1.7    310.2   1.7    W   18.02 0.01  18.76 0.22  18.66 0.30 95555. 955.  17.84 0.29 WBB-B 303.5162211     4.4029050    -0.58819     0.0263     0.31400     0.0275      16.662          0.040      14.825          0.025       -0.059        0.073  C2     17.296 0.168    14.956 0.069    11.991 6666.  AW  16.349 0.036  14.764 0.021  0    WISE J201404.13+042408.5                                                         
 P WISE  2015+6646  -9.  18.0 18.0 -M    39.6    2.1      290.2   0.9    429.7   0.9    T  98888. 988.  16.91 0.07  16.50 0.09 95555. 955.  17.01 944. -pp-p 303.9432636    66.7797091     0.35456     0.0194     0.44000     0.0171      17.240          0.044      14.681          0.016        0.162        0.053  C2     16.472 0.046    14.700 0.041    12.836 6666.  AW  16.321 0.034  14.623 0.020  K    WISE J201546.27+664645.1
 P WISE  2017-3421  -9.  -9.  17.0 --    47.2    2.9      190.5   1.5    284.4   1.5    T   20.99 0.30 97777. 977.  20.37 0.27 95555. 955. 94444. 944. P-C-- 304.4535214   -34.3504536     0.18086     0.0388     0.26700     0.0413      18.191          0.161      14.962          0.031       -0.002        0.106  C2     18.358 0.525    14.945 0.080    12.520 6666.  AW  16.729 0.043  14.874 0.022  K    WISEA J201748.74-342102.6
 T WISE  2018-7423  -9.  17.0 17.0 -T    83.2    1.9      307.7   1.0  -1008.4   1.6    K   16.78 0.02 97777. 977.  17.17 0.04 95555. 955.  17.67 0.14 V-k-V 304.6063456   -74.3928860     0.33344     0.0104    -1.04000     0.0107      16.465          0.036      13.598          0.011        0.024        0.039  C2     16.490 0.068    13.607 0.031    12.046 6666.  AW  15.281 0.023  13.552 0.018  K    WISEPA J201824.96-742325.9
 T WISE  2018-1417  -9.  -9.  19.0 --    47.3    11.0      75.9   23.9   140.1   15.8   T   19.13 0.11 97777. 977. 96666. 966. 95555. 955.  18.28 944. V---A 304.6403707   -14.2887822     0.09473     0.0381     0.17700     0.0419      18.958          0.327      15.031          0.029        0.070        0.100  C2     18.738 8888.    15.184 0.096    12.170 6666.  AW  17.166 0.036  14.997 0.016  m    WISEA J201833.67-141720.3                                                          
 T WISE  2019-1148  -9.  18.0 18.0 -T    79.9    2.7      354.0   1.1    -55.7   1.1    T   18.09 0.06  18.55 0.08  18.23 0.07 95555. 955. 94444. 944. mSk-- 304.8370047   -11.8021601     0.37887     0.0232    -0.05660     0.0246      16.907          0.050      14.329          0.021        0.079        0.063  C2     17.256 0.152    14.305 0.052    11.959 6666.  AW  16.028 0.031  14.251 0.020  K    WISE J201920.76-114807.5
 T WISE  2030+0749  -9.  11.5 11.5 -T   103.9664 0.9809   661.45  1.49  -112.01  1.73   G   14.05 0.01  14.23 0.03  13.44 0.03 95555. 955.  13.32 0.04 U22-2 307.6796012     7.8260850     0.73388     0.0091    -0.11700     0.0047      13.017          0.019      12.203          0.017        0.144        0.098  C2     12.966 0.025    12.129 0.024    10.966 0.141  AW  12.360 0.010  12.083 0.016  0    WISE J203042.79+074934.7                                                   
 P CWISE 2038-0649  -9.  -9.  19.5 --    57.3    18.2    -221.8   48.9  -266.2   20.7   T   19.56 0.20 97777. 977. 96666. 966. 95555. 955.  18.10 944. a---a 309.5896709    -6.8253396    -0.12940     0.0850    -0.21200     0.0874      19.332          0.419      15.962          0.063       -0.031        0.217  C2     18.786 8888.    16.204 0.205    12.098 6666.  AW  17.882 0.087  15.619 0.020  M    CWISEP J203821.53−064930.9                                                                             
 C CWISE 2038-5701  -9.  -9.  18.5 -- -33333.    3333.    589.75  95.5   -21.90  101.   c  98888. 988. 97777. 977. 96666. 966. 95555. 955. 94444. 944. ----- 309.7464301   -57.0195455     0.58975     0.0955    -0.02190     0.1009      19.655           null      16.278          0.079       -0.541        0.287  C2     19.472 8888.    16.398 0.088    66666. 6666.  C2  18.146 0.087  16.115 0.028  0    CWISE J203859.15-570110.3
 T Gl 802B          -9.  -9.   6.0 --    58.3160 0.1412   872.45  0.70  1684.45  0.72   G  98888. 988. 97777. 977.  14.13 0.09 95555. 955. 94444. 944. --i-- 310.83021      55.34821       844444.     84444.     855555.     85555.      86666.          8666.      87777.          8777.        8999.         899.  --     88888. 8888.    77777. 7777.    66666. 6666.  --  55555. 5555.  44444. 4444.  -    Gl 802B                                                                                   
 P WISE  2043+6220  -9.  11.5 11.5 -T    37.5    3.2      295.4   2.2    488.6   2.0    T   15.46 0.01  15.60 0.07  14.80 0.01 95555. 955.  14.42 0.08 P2P-2 310.9862496    62.3478916     0.28799     0.0038     0.54000     0.0046      13.919          0.018      13.091          0.015        0.053        0.044  C2     13.900 0.025    13.016 0.024    11.607 0.122  AW  55555. 5555.  13.076 0.018  0    WISE J204356.42+622048.9                                                                                        
 T WISE  2056+1459  -9.  20.0 20.0 -T   140.8    2.0      825.8   0.8    528.8   0.8    T   19.13 0.02  18.51 977.  19.64 0.03  20.01 0.06 94444. 944. spsD- 314.1219716    14.9991377     0.84524     0.0159     0.56000     0.0168      17.500          0.097      13.925          0.016        0.256        0.060  C2     16.480 0.075    13.839 0.037    11.731 0.249  AW  16.031 0.030  13.923 0.018  K    WISEPC J205628.90+145953.3
 T CWISE 2057-1704  -9.  -9.  18.5 --    49.5    72.3     342.1   29.8    41.1   9.5    T   18.58 0.02 97777. 977. 96666. 966. 95555. 955. 94444. 944. G---- 314.2568488   -17.0687097     0.33630     0.0547     0.04640     0.0515      18.480          0.209      15.195          0.038        0.014        0.133  C2     18.125 8888.    15.088 0.095    11.924 6666.  AW  17.103 0.053  15.190 0.020  0    CWISE J205701.64-170407.3                                                           
 T DENIS 2057-0252   1.5  2.0  2.0 TT    64.4710 0.2365    -2.86  0.35  -102.21  0.22   G   13.02 0.01  13.12 0.02  12.27 0.02  11.69 0.03  11.77 0.01 VKKfV 314.4753718    -2.8755046     0.00051     0.0045    -0.10800     0.0039      11.263          0.011      10.995          0.009        0.074        0.022  C2     11.292 0.023    11.022 0.020    10.277 0.080  AW  11.014 0.010  11.008 0.016  0  Y DENIS-P J205754.1-025229                                                                               
 F CWISE 2058-5134  -9.  10.0 10.0 -T -33333.    3333.    109.80  9.7      6.11  9.6    c   17.15 0.01 97777. 977. 96666. 966. 95555. 955.  16.62 0.04 V---V 314.6456233   -51.5845365    -0.04930     0.0477     0.11300     0.0499      16.527          0.044      16.678          0.127       -0.029        0.138  C2     16.514 0.044    16.531 0.112    66666. 6666.  C2  55555. 5555.  44444. 4444.  -    CWISE J205834.45-513459.4    
 T CWISE 2100-2931  -9.  -9.  19.5 --    43.8    18.0     414.8   48.3   -96.1   23.0   T   21.31 0.12 97777. 977. 96666. 966. 95555. 955.  17.91 944. G---a 315.0330428   -29.5278127     0.32825     0.0845    -0.08207     0.0925      19.585          8666.      15.891          0.063        0.031        0.233  C2     19.570 8888.    15.916 0.064    66666. 6666.  C2  18.351 0.161  15.959 0.023  M    CWISEP J210007.87-293139.8                                               
 T WISE  2102-4429  -9.  19.0 19.0 -T    92.9    1.9       41.6   1.9   -354.5   2.7    C   18.30 0.04 97777. 977.  18.58 0.07 95555. 955.  18.59 0.24 V-k-V 315.5006962   -44.4893034     0.06131     0.0173    -0.33847     0.0178      16.703          0.039      14.160          0.016        0.054        0.050  C2     16.951 0.111    14.139 0.043    12.056 6666.  AW  16.325 0.036  14.223 0.019  K    WISE J210200.15-442919.5
 T 2MASS 2104-1037   2.5  2.0  2.0 TT    58.1658 0.4051   594.58  0.65  -295.70  0.42   G   13.77 0.01  13.84 0.03  12.98 0.03 95555. 955.  12.57 0.01 V22-V 316.0653098   -10.6284936     0.66897     0.0051    -0.33828     0.0038      12.044          0.012      11.781          0.009        0.121        0.040  C2     11.915 0.023    11.681 0.023    10.445 0.232  AW  11.55  0.03   11.62  0.01   P    2MASSI J2104149-103736                                                         
 T WISE  2114-1805  -9.  -9.  18.0 --    59.0    10.7    -470.9   29.3  -454.0   17.7   T   18.34 0.06 97777. 977. 96666. 966. 95555. 955.  18.09 944. A---A 318.7362463   -18.0892936    -0.39181     0.0465    -0.53775     0.0481      18.275          0.174      15.014          0.031        0.097        0.111  C2     18.032 8888.    15.011 0.107    11.915 6666.  AW  16.791 0.026  14.938 0.016  m    WISEA J211456.86-180519.0                                                                                      
 T PSO   2117-2940  -9.  10.0 10.0 -T    76.1    3.5      149.2   2.7   -168.1   3.2    T   15.45 0.02  15.60 0.06  14.53 0.04 95555. 955.  14.15 0.07 W22-2 319.3104329   -29.6683932     0.16512     0.0062    -0.17946     0.0063      13.526          0.013      12.863          0.010        0.056        0.025  C2     13.557 0.025    12.834 0.026    11.521 0.213  AW  13.027 0.010  12.903 0.016  0    PSO J319.3102-29.6682                                                                                           
 T WISE  2121-6239  -9.  12.0 12.0 -T    74.9    3.2      382.7   2.4   -256.9   2.5    T   15.16 0.01  15.43 0.05  14.54 0.06 95555. 955.  14.34 0.01 V22-V 320.2547312   -62.6563226     0.37404     0.0058    -0.25799     0.0055      13.793          0.013      13.014          0.009        0.069        0.023  C2     13.833 0.026    12.980 0.026    11.300 0.161  AW  55555. 5555.  13.155 0.025  0    WISE J212100.87-623921.6                                                          
 P WISE  2123-2614  -9.  15.5 15.5 -T    40.5    3.3       58.0   1.3    -23.1   1.2    T   17.04 0.02  17.54 0.08  17.46 0.08 95555. 955.  17.56 0.11 VSS-V 320.8411967   -26.2346614     0.09915     0.0262    -0.08101     0.0253      16.719          0.045      14.458          0.024        0.039        0.068  C2     16.761 0.108    14.454 0.073    11.634 6666.  AW  15.942 0.029  14.450 0.020  0    WISE J212321.92-261405.1                                                           
 T SDSS  2124+0100  -9.  15.0 15.0 -T    57.0    3.2      186.2   2.9    262.1   2.0    W   15.86 0.01  16.03 0.07  15.98 0.01  16.09 0.03  15.91 0.01 VKVuV 321.0585997     1.0010604     0.19279     0.0141     0.24423     0.0147      15.654          0.022      14.184          0.017       -0.005        0.043  C2     15.660 0.045    14.151 0.041    12.410 6666.  AW  55555. 5555.  44444. 4444.  -    SDSS J212413.89+010000.3                                                                         
 F WISE  2126+2530  -2.0 -9.  -2.0 T-    55.2032 0.1380  -120.70  0.22  -650.32  0.26   G   12.53 0.01  12.61 0.02  11.97 0.02 95555. 955.  11.57 0.02 U22-2 321.7404587    25.5154289    -0.12085     0.0029    -0.67698     0.0037      11.328          0.012      11.036          0.007        0.041        0.023  C2     11.270 0.023    11.013 0.021    10.644 0.084  AW  55555. 5555.  44444. 4444.  -    WISE J212657.77+253059.9                                                        
 T 2MASS 2126+7617   7.0 10.0 10.0 ff    60.2775 0.8384   758.17  1.68   824.46  1.55   G  98888. 988.  14.34 0.03  13.59 0.04 95555. 955.  13.16 0.04 -22-2 321.7609773    76.2991355     0.80054     0.0039     0.82632     0.0046      12.511          0.010      11.970          0.009       -0.014        0.038  C2     12.489 0.023    11.944 0.021    11.019 0.084  AW  55555. 5555.  12.033 0.024  0    2MASS J21265916+7617440                                                       
 T CWISE 2132+6901  -9.  -9.  18.5 -- -33333.    3333.    223.4   10.9   159.4   10.8   T   19.45 0.04 97777. 977. 96666. 966. 95555. 955. 94444. 944. a---- 323.2046745    69.0205168     0.20568     0.0277     0.19768     0.0241      17.814          0.071      15.168          0.022        0.175        0.074  C2     17.832 0.072    15.199 0.022    66666. 6666.  C2  17.244 0.069  15.271 0.021  M    CWISEP J213249.05+690113.7                                                  
 T WISE  2134-7137  -9.  19.0 19.0 -T   109.7    3.7     1363.2   6.2   -223.2   4.9    C   19.81 0.10 97777. 977.  19.70 0.12 95555. 955. 94444. 944. M-M-- 323.7435505   -71.6293437     1.40299     0.0121    -0.22355     0.0122      17.580          0.089      13.955          0.013       -0.048        0.043  C2     17.605 0.146    13.962 0.036    12.389 0.396  AW  16.171 0.032  13.956 0.018  K  S WISEPA J213456.73-713743.6
 T 2MASS 2137+0808   5.0  5.0  5.0 TT    66.0620 0.8664   690.67  1.49    84.26  1.64   G   14.64 0.02  14.77 0.03  13.61 0.04 95555. 955.  13.02 0.03 W22-2 324.4092511     8.1466309     0.77667     0.0095     0.10128     0.0033      12.389          0.017      12.071          0.014        0.119        0.063  C2     12.287 0.022    11.984 0.022    11.335 0.170  AW  55555. 5555.  11.984 0.016  0    2MASS J21373742+0808463                                                                                  
 T CWISE 2138-3138  -9.  18.0 18.0 -T -33333.    3333.    565.90  43.4  -349.63  45.2   c   18.49 0.02 97777. 977. 96666. 966. 95555. 955.  17.43 944. G---a 324.6615525   -31.6357544     0.56590     0.0434    -0.34963     0.0452      17.760          0.095      15.139          0.035       -0.057        0.117  C2     17.956 0.117    15.203 0.038    66666. 6666.  C2  16.917 0.052  15.136 0.019  M    CWISEP J213838.74-313808.5                                       
 T 2MASS 2139+0220  12.0 11.5 11.5 TT   101.5    2.0      485.9   2.0    124.8   2.7    s   14.65 0.01  15.26 0.05  14.17 0.05 95555. 955.  13.58 0.05 UKK-2 324.8637174     2.3402027     0.48038     0.0067     0.11610     0.0035      12.777          0.019      12.018          0.019        0.092        0.042  C2     12.757 0.023    11.998 0.023    10.496 0.084  AW  12.284 0.010  12.053 0.016  0    2MASS J21392676+0220226                                                                                
 P CWISE 2139+0427  -9.  -9.  19.0 --    42.5    11.4      51.5   28.6  -514.8   19.9   T   20.44 0.10 97777. 977. 96666. 966. 95555. 955. 94444. 944. a---- 324.8769379     4.4558316     0.10594     0.0764    -0.48456     0.0841      19.045          8666.      15.843          0.056        0.357        0.198  C2     19.612 8888.    15.882 0.058    66666. 6666.  C2  17.915 0.101  15.747 0.022  M    CWISEP J213930.45+042721.6                                                  
 T WISE  2141-5118  -9.   6.0  6.0 -T    63.4787 0.9028   705.21  1.33  -262.57  1.62   G   14.89 0.01  15.08 0.04  14.18 0.05 95555. 955.  13.69 0.01 V22-V 325.4849143   -51.3153324     0.75607     0.0064    -0.30616     0.0100      12.997          0.015      12.521          0.012        0.128        0.049  C2     12.924 0.024    12.471 0.024    11.547 0.199  AW  12.521 0.017  12.472 0.017  0    WISE J214155.85-511853.1                            
 T GJ 836.7B        -9.  13.0 13.0 -T    55.1631 0.0608   231.08  0.10  -113.13  0.09   g   15.90 0.01 97777. 977.  15.40 0.03  15.12 0.03 94444. 944. U-ff- 326.1198745    14.7683382     0.18410     0.0062    -0.12672     0.0060      13.363          0.015      12.738          0.010        0.102        0.027  c2     13.195 0.026    12.604 0.024    11.777 0.217  AW  13.72  0.03   13.32  0.03   S    GJ 836.7B                                                                            
 T GJ 1263B         -9.  18.5 18.5 -T    80.7724 0.1102   769.49  0.12  -505.66  0.12   g   18.18 0.03 97777. 977.  18.77 0.03  18.97 0.06 94444. 944. f-ff- 326.6636501    -0.1785479     0.77591     0.0196    -0.64289     0.0204      16.511          0.038      14.377          0.019       -0.141        0.057  C2     15.819 0.056    14.085 0.043    12.312 6666.  AW  16.389 0.011  14.420 0.016  K    GJ 1263B
 T WISE  2147-1029  -9.  17.5 17.5 -M    51.8    2.4       96.5   1.3   -143.2   1.6    T   17.40 0.02  17.73 0.06  17.73 0.09 95555. 955.  17.73 0.22 VSk-V 326.7783683   -10.4901931     0.02196     0.0405    -0.14854     0.0404      17.688          0.104      14.984          0.033       -0.109        0.104  C2     17.813 0.258    15.007 0.095    12.143 6666.  AW  16.551 0.039  14.959 0.021  K    WISE J214706.78-102924.0
 T 2MASS 2148+4003   6.0  6.5  6.5 TT   123.2758 0.4557   773.29  0.70   458.01  0.88   G   14.05 0.01  14.15 0.03  12.78 0.03  11.73 0.02  11.77 0.02 U22D2 327.0727423    40.0686784     0.78717     0.0033     0.48003     0.0030      10.801          0.011      10.292          0.007        0.179        0.024  C2     10.756 0.024    10.243 0.020     9.631 0.042  AW  10.411 0.010  10.264 0.016  0    2MASS J21481628+4003593                                                            
 P 2MASS 2151-2441   3.0  5.0  5.0 TT    37.6    4.1      269.9   1.6    -49.9   1.2    T   15.52 0.01  15.75 0.08  14.57 0.06 95555. 955.  13.71 0.01 V22-V 327.8574053   -24.6835375     0.27352     0.0061    -0.07112     0.0057      13.068          0.014      12.752          0.010        0.045        0.024  C2     13.073 0.025    12.716 0.026    12.164 6666.  AW  12.722 0.010  12.740 0.016  0    2MASS J21512543-2441000                                                           
 T 2MASS 2151-4853  -9.  14.0 14.0 -T    57.46   2.31     414.27  0.90  -211.19  2.67   r   15.44 0.01  15.73 0.07  15.38 0.08  15.42 0.18  15.34 0.01 VKVfV 327.9128517   -48.8993344     0.43977     0.0090    -0.22673     0.0093      14.953          0.016      13.740          0.013        0.094        0.031  C2     14.927 0.032    13.724 0.034    12.230 0.426  AW  55555. 5555.  44444. 4444.  -    2MASS J21513839-4853542                                                                           
 T 2MASS 2152+0937   6.0 -9.   6.0 R-    51.3    3.4      265.4   1.0    143.8   0.8    T   15.09 0.01  15.19 0.03  14.08 0.04 95555. 955.  13.34 0.03 U22-2 328.1098190     9.6332468     0.26753     0.0048     0.13784     0.0045      12.557          0.012      12.173          0.009        0.051        0.021  C2     12.563 0.024    12.170 0.023    11.207 0.172  AW  12.189 0.010  12.178 0.016  0  M 2MASS J21522609+0937575                                                             
 T 2MASS 2154+5942  -9.  16.0 16.0 -T    71.0    2.3     -164.9   0.7   -465.0   0.7    T  98888. 988.  15.66 0.07  15.77 0.17 95555. 955.  15.34 944. -KK-2 328.6367552    59.7031554    -0.17396     0.0106    -0.46331     0.0099      15.329          0.045      13.574          0.014       -0.062        0.047  C2     15.489 0.047    13.579 0.029    12.777 6666.  AW  14.580 0.020  13.537 0.018  0    2MASS J21543318+5942187                                                                                 
 T WISE  2157+2659  -9.  17.0 17.0 -T    61.2    2.0       67.9   0.8    -98.3   0.8    T   17.07 0.02  17.31 0.03  17.45 0.04 95555. 955. 94444. 944. UKK-- 329.4640429    26.9918831     0.07560     0.0187    -0.10685     0.0194      16.790          0.042      14.449          0.019        0.046        0.055  C2     16.990 0.107    14.493 0.048    11.968 6666.  AW  16.012 0.030  14.437 0.019  K    WISEPC J215751.38+265931.4
 T WISE  2159-4808  -9.  19.0 19.0 -T    73.9    2.6      322.0   1.2  -1238.4   1.1    T   18.83 0.10 97777. 977.  19.25 0.12 95555. 955. 94444. 944. V-k-- 329.9572477   -48.1509667     0.34656     0.0263    -1.39815     0.0271      17.966          0.125      14.655          0.022        0.033        0.089  C2     17.637 0.184    14.613 0.053    11.523 6666.  AW  16.841 0.046  14.579 0.020  K    WISEA J215949.54-480855.2
 P PSO   2201+3222  -9.  12.5 12.5 -T    37.7    3.7      117.3   3.6     64.2   3.9    T   16.19 0.01  16.35 0.09  15.44 0.09 95555. 955.  15.23 944. U22-2 330.3214854    32.3686739     0.10337     0.0082     0.06009     0.0078      14.673          0.015      13.672          0.012        0.010        0.029  C2     14.690 0.029    13.707 0.035    12.633 0.502  AW  55555. 5555.  13.637 0.017  0    PSO J330.3214+32.3686                                                                
 T WISE  2203+4619  -9.  18.0 18.0 -T    75.1    3.4     1289.1   3.3   -271.1   3.2    T   18.57 0.02 97777. 977. 96666. 966. 95555. 955. 94444. 944. e---- 330.7704787    46.3227113     1.37418     0.0264    -0.30428     0.0255      17.670          0.084      14.678          0.019       -0.151        0.076  C2     18.919 8888.    14.967 0.069    12.267 6666.  AW  16.365 0.014  14.642 0.016  K    WISEA J220304.18+461923.4
 T Gl 845BC         12.0 12.5 12.5 Nn   274.8048 0.2494  3967.03  0.38 -2535.75  0.41   g   11.77 0.01  12.29 0.02  11.48 0.01 95555. 955.  11.21 0.01 VKV-V 331.07744     -56.79416       844444.     84444.     855555.     85555.      86666.          8666.      87777.          8777.        8999.         899.  --     10.718 0.023     9.492 0.020     8.393 0.023  AW   9.97  0.01    9.44  0.02   P  M Gl 845BC
 T WISE  2209+2711  -9.  20.0 20.0 -T   161.7    2.0     1202.2   0.8  -1365.4   0.8    T   22.86 0.13 97777. 977.  22.39 0.15 95555. 955. 94444. 944. s-s-- 332.2763563    27.1930646     1.27991     0.0271    -1.45500     0.0269      18.520          0.202      14.739          0.022        0.125        0.088  C2     18.831 8888.    14.770 0.055    12.455 0.387  AW  17.815 0.087  14.739 0.020  K    WISE J220905.73+271143.9
 P 2MASS 2209-2711  -9.  12.5 12.5 -T    40.7    3.9       -7.3   3.6   -137.3   4.0    W   15.51 0.01  15.79 0.07  15.14 0.11 95555. 955.  14.99 0.01 V22-V 332.3409279   -27.1930605     0.04063     0.0089    -0.16760     0.0088      14.564          0.016      13.547          0.014        0.048        0.031  C2     14.596 0.032    13.530 0.034    12.017 0.357  AW  14.083 0.011  13.579 0.016  0    2MASS J22092183-2711329                                                             
 T WISE  2209-2734  -9.  17.0 17.0 -T    75.5    3.6     -762.5   1.7   -435.7   1.5    T   16.57 0.01  16.98 0.04  17.08 0.05 95555. 955.  17.13 0.08 VSk-V 332.3403932   -27.5785158    -0.82457     0.0188    -0.46261     0.0188      16.260          0.037      13.953          0.023       -0.082        0.071  C2     16.314 0.077    13.856 0.041    11.945 6666.  AW  15.478 0.025  13.899 0.018  K    WISEPC J220922.10-273439.5
 T WISE  2211-4758  -9.  -9.  18.0 --    53.0    3.3     -116.1   2.3    -55.0   1.7    T   17.48 0.02  17.80 0.06  17.79 0.04 95555. 955.  18.09 0.12 VSV-V 332.9185813   -47.9741774    -0.11778     0.0226    -0.07382     0.0224      17.348          0.062      14.673          0.019       -0.170        0.064  C2     17.470 0.143    14.607 0.051    12.508 0.476  AW  16.380 0.035  14.618 0.020  K    WISEA J221140.53-475826.7
 T WISE  2212-6931  -9.  19.0 19.0 -T    80.6    1.9      789.2   0.7    -62.7   0.7    T   19.74 0.02 97777. 977.  20.23 0.04 95555. 955. 94444. 944. s-s-- 333.0715581   -69.5226390     0.82488     0.0326    -0.04555     0.0328      18.390          0.141      15.031          0.023       -0.006        0.082  C2     17.259 0.122    14.873 0.061    12.621 6666.  AW  17.364 0.063  14.973 0.021  K    WISE J221216.33-693121.6
 T WISE  2213+0911  -9.  17.0 17.0 -T    54.5    2.5     -124.4   1.2    -30.0   0.7    k   16.78 0.02  16.98 0.05  16.99 0.11 95555. 955.  16.99 0.20 UKk-B 333.4777173     9.1941866    -0.13830     0.0233    -0.05831     0.0239      16.688          0.040      14.635          0.022       -0.063        0.063  C2     16.579 0.080    14.648 0.060    12.261 6666.  AW  15.790 0.028  14.564 0.020  K    WISEPC J221354.69+091139.4
 T 2MASS 2215+2110  -9.  11.0 11.0 -T    57.6    3.6       50.3   2.9   -190.6   3.1    T   15.89 0.01  16.00 0.08  15.19 0.09 95555. 955.  14.82 0.11 U22-2 333.9046553    21.1813152     0.05893     0.0069    -0.19619     0.0065      14.223          0.013      13.526          0.011        0.053        0.026  C2     14.260 0.027    13.540 0.030    12.439 0.326  AW  55555. 5555.  13.523 0.016  0    2MASS J22153705+2110554                                                           
 T WISE  2220-3628  -9.  20.0 20.0 -T    95.5    2.1      290.1   0.9    -97.1   0.9    T   20.45 0.03 97777. 977.  20.86 0.04  21.33 0.15 94444. 944. s-sD- 335.2310731   -36.4716875     0.25840     0.0296    -0.10935     0.0313      18.287          0.146      14.807          0.024        0.045        0.081  C2     18.772 8888.    14.714 0.056    12.292 6666.  AW  17.200 0.057  14.736 0.021  K    WISE J222055.31-362817.4
 T 2MASS 2224-0158   4.5  4.5  4.5 TT    87.50   0.54     459.1   1.5   -870.8   0.8    d   13.90 0.01  14.07 0.03  12.93 0.01  11.98 0.03  12.23 0.01 V2VfV 336.1849818    -1.9856286     0.51181     0.0053    -0.93540     0.0062      11.437          0.011      11.184          0.008        0.133        0.032  C2     11.408 0.023    11.145 0.021    10.540 0.101  AW  11.05  0.02   11.14  0.02   P    2MASSW J2224438-015852                                                           
 T WISE  2226+0440  -9.  18.0 18.0 -T    54.4    5.9     -283.2   3.8   -463.6   5.1    k   16.92 0.01  17.02 0.08  17.32 0.02 95555. 955.  17.24 0.09 PKk-u 336.5956860     4.6669836    -0.32194     0.0264    -0.48613     0.0290      17.387          0.079      14.608          0.022        0.053        0.071  C2     16.864 0.112    14.505 0.055    12.356 6666.  AW  16.122 0.031  14.543 0.020  K    WISEPC J222623.05+044003.9
 T 2MASS 2228-4310  -9.  16.0 16.0 -T    92.1    2.6       51.7   3.2   -301.3   1.6    s   15.29 0.01  15.66 0.07  15.36 0.12  15.28 0.21  15.29 0.01 VKKfV 337.1211066   -43.1754067     0.12038     0.0094    -0.34526     0.0092      15.155          0.018      13.364          0.012        0.096        0.031  C2     15.235 0.040    13.326 0.030    11.748 0.273  AW  14.453 0.020  13.353 0.018  K    2MASS J22282889-4310262
 T CWISE 2230+2549  -9.  -9.  21.0 --    71.3    16.0    -570.3   42.0  -464.4   22.5   T   21.16 988. 97777. 977. 96666. 966. 95555. 955. 94444. 944. a---- 337.5938015    25.8186936    -0.50930     0.0995    -0.27343     0.0969      18.672          0.217      16.227          0.075        0.067        0.256  C2     18.684 0.220    16.364 0.086    66666. 6666.  C2  19.119 0.292  16.290 0.026  M    CWISEP J223022.60+254907.5                                                   
 T WISE  2232-5730  -9.  19.0 19.0 -t    51.7    3.4      412.6   1.8   -106.4   1.6    T   18.98 0.07 97777. 977.  19.20 0.10 95555. 955. 94444. 944. V-k-- 338.0197218   -57.5030846     0.45551     0.0346    -0.04519     0.0353      17.678          0.082      15.140          0.028       -0.205        0.093  C2     17.592 0.178    15.201 0.079    11.900 0.315  AW  17.435 0.066  15.176 0.022  K    WISEA J223204.53-573010.4
 T WISE  2236+5105  -9.  15.5 15.5 -T   102.8    1.9      708.6   2.1    326.7   2.5    W   14.44 0.01  14.58 0.04  14.49 0.05 95555. 955.  14.45 0.09 U22-2 339.0750033    51.0982606     0.70705     0.0053     0.33627     0.0048      14.188          0.020      12.643          0.010        0.063        0.026  C2     13.827 0.025    12.499 0.025    11.008 0.100  AW  55555. 5555.  12.640 0.017  0    WISE J223617.59+510551.9                                                     
 T WISE  2237+7228  -9.  16.0 16.0 -T    67.3    2.2      -83.4   0.9   -100.2   0.9    T  98888. 988.  15.76 0.07  15.94 0.21 95555. 955.  15.99 944. -22-2 339.3345648    72.4759658    -0.09727     0.0081    -0.08668     0.0070      15.439          0.018      13.611          0.011        0.025        0.029  C2     15.563 0.037    13.592 0.029    12.333 0.332  AW  14.607 0.020  13.557 0.018  K    WISE J223720.39+722833.8
 P WISE  2239+1617  -9.  13.0 13.0 -K    42.9    3.0      397.4   2.6    234.5   2.3    W   16.00 0.01  16.18 0.07  15.50 0.07 95555. 955.  15.36 0.10 UKK-B 339.9069901    16.2880256     0.37959     0.0084     0.21445     0.0081      14.717          0.022      13.534          0.018       -0.062        0.044  C2     14.701 0.032    13.462 0.031    11.917 0.314  AW  14.144 0.019  13.552 0.018  0    WISEP J223937.55+161716.2                                                                             
 T WISE  2243-1458  -9.  -9.  20.0 -- -33333.    3333.    329.9   14.4  -532.1   16.8   T   19.91 988. 97777. 977. 96666. 966. 95555. 955.  18.06 944. A---A 340.8319185   -14.9834112     0.29806     0.0562    -0.62055     0.0644      18.435          0.208      15.399          0.047        0.092        0.154  C2     18.674 8888.    15.333 0.101    12.255 6666.  AW  17.765 0.058  15.336 0.018  m    WISEA J224319.56-145857.3                                                              
 T 2MASS 2244+2043   6.5  7.0  7.0 TT    58.7    1.0      230.3   0.9   -234.8   1.0    L   16.40 0.01  16.48 0.14  15.00 0.07  13.90 0.03  14.02 0.07 U22D2 341.1331955    20.7275478     0.24580     0.0046    -0.23750     0.0043      12.775          0.012      12.130          0.008        0.065        0.020  C2     12.790 0.022    12.130 0.023    11.225 0.141  AW  12.35  0.01   12.11  0.01   L  Y 2MASSW J2244316+204343                                                             
 P 2MASS 2249+3205   5.0 -9.   5.0 T-    49.7    3.2      691.7   2.7   -172.5   2.5    W   15.54 0.01  15.48 0.06  14.35 0.05 95555. 955.  13.59 0.05 U22-2 342.2924108    32.0960720     0.75547     0.0088    -0.18439     0.0037      12.999          0.017      12.693          0.015        0.109        0.048  C2     12.944 0.024    12.626 0.025    12.298 0.354  AW  55555. 5555.  12.640 0.016  0    2MASS J22490917+3205489                                                       
 T DENIS 2252-1730  -9.   7.5  7.5 -w    59.1461 0.8244   407.61  1.38   162.58  1.29   G   14.14 0.01  14.31 0.03  13.36 0.03 95555. 955.  12.89 0.01 V22-V 343.0466062   -17.5031415     0.41816     0.0045     0.12121     0.0041      12.170          0.012      11.750          0.008        0.046        0.021  C2     12.188 0.023    11.744 0.021    10.978 0.133  AW  11.764 0.010  11.759 0.016  0  M DENIS-P J225210.73-173013.4                                                          
 T WISE  2254-2652  -9.  -9.  19.5 -- -33333.    3333.    614.5   16.6    10.0   19.7   T   20.08 0.18 97777. 977. 96666. 966. 95555. 955.  17.98 944. P---A 343.5182657   -26.8826352     0.63644     0.0610    -0.05890     0.0651      18.487          0.210      15.374          0.043        0.173        0.150  C2     18.275 0.376    15.333 0.108    12.044 6666.  AW  17.467 0.046  15.200 0.017  m    WISEA J225404.16-265257.5                                                             
 T 2MASS 2254+3123  15.0 14.0 14.0 TT    72.     3.        67.    3.     187.    7.     m   15.00 0.01  15.26 0.05  15.02 0.08 95555. 955.  14.90 0.15 UKK-2 343.5791087    31.3980699     0.05949     0.0073     0.18394     0.0074      14.601          0.016      13.316          0.011        0.095        0.026  C2     14.636 0.031    13.288 0.030    12.111 0.340  AW  13.92  0.03   13.28  0.01   P    2MASSI J2254188+312349                                                                                    
 T 2MASS 2255-5713   3.5  5.5  5.5 Il    58.8576 0.5866  -219.12  0.78  -243.24  0.87   G   13.91 0.01  14.08 0.03  13.16 0.01 95555. 955.  12.65 0.01 V2V-V 343.8257902   -57.2194441    -0.19872     0.0074    -0.29463     0.0062      12.042          0.028      11.663          0.022        0.018        0.054  C2     11.976 0.025    11.615 0.023    10.979 0.129  AW  55555. 5555.  11.625 0.019  0  M 2MASS J22551861-5713056                                                                             
 T WISE  2255-3118  -9.  18.0 18.0 -T    72.8    3.5      301.9   1.5   -173.0   2.2    T   17.34 0.03  17.29 0.07  17.70 0.11 95555. 955.  16.40 944. KKK-p 343.9202382   -31.3119609     0.28288     0.0193    -0.19924     0.0178      16.614          0.042      14.177          0.018        0.206        0.055  C2     16.550 0.079    14.161 0.045    11.932 6666.  AW  15.914 0.029  14.210 0.019  K    WISEPC J225540.74-311841.8
 T CWISE 2256+4002  -9.  -9.  21.0 --   101.8    11.2     698.4   26.0   -175.1  18.8   T   21.70 0.41 97777. 977. 96666. 966. 95555. 955. 94444. 944. a---- 344.1211676    40.0409334     0.67132     0.0684    -0.11328     0.0695      18.774          0.214      15.856          0.049        0.365        0.166  C2     18.575 0.177    15.961 0.053    66666. 6666.  C2  18.820 0.226  15.806 0.021  M    CWISEP J225628.97+400227.3                                                   
 T WISE  2301+0216  -9.  16.5 16.5 -T    54.1    2.5      -65.6   1.2    -90.9   1.5    T   16.36 0.01  16.92 0.06  16.70 0.03  16.87 0.05 94444. 944. mSku- 345.3887611     2.2762643    -0.07414     0.0192    -0.13995     0.0190      16.188          0.029      14.393          0.020        0.026        0.053  C2     16.199 0.066    14.343 0.051    12.104 6666.  AW  15.601 0.026  14.367 0.019  K    WISE J230133.32+021635.0
 T CWISE 2301-6458  -9.  -9.  18.5 -- -33333.    3333.     61.52  37.5  -342.76  36.2   c   20.51 0.22 97777. 977. 96666. 966. 95555. 955. 94444. 944. V---- 345.4928455   -64.9830098     0.06152     0.0375    -0.34276     0.0362      18.087          0.109      15.290          0.030        0.052        0.100  C2     18.254 8888.    15.364 0.079    12.613 0.477  AW  17.273 0.057  15.364 0.019  M    CWISEP J230158.30-645858.3   
 T WISE  2302-7134  -9.  -9.  14.5 --    64.8    3.3      -98.0   2.0     24.0   1.7    T   17.51 0.05  17.83 0.06  17.79 0.12 95555. 955. 94444. 944. VSk-- 345.6189361   -71.5782400    -0.08089     0.0154     0.00710     0.0142      16.802          0.036      14.233          0.014        0.077        0.042  C2     16.846 0.081    14.240 0.040    12.594 6666.  AW  15.991 0.030  14.232 0.019  K    WISEA J230228.66-713441.7
 T WISE  2313-8037  -9.  18.0 18.0 -T    92.6    2.2      282.4   0.9   -405.9   0.9    T   17.06 0.02  16.97 0.24  17.28 0.14 95555. 955.  17.25 0.12 VKk-V 348.4042903   -80.6173596     0.29721     0.0097    -0.41547     0.0090      16.308          0.029      13.657          0.011        0.059        0.032  C2     16.437 0.054    13.676 0.027    12.474 0.363  AW  15.289 0.023  13.683 0.018  K    WISEPA J231336.40-803700.3
 T 2MASS 2317-4838   4.0  6.5  6.5 TT    50.0212 1.2656   249.00  1.27    65.78  1.24   G   15.04 0.01  15.15 0.04  14.04 0.01 95555. 955.  13.25 0.01 V2V-V 349.4479052   -48.6470014     0.26880     0.0048     0.05655     0.0043      12.390          0.014      11.968          0.009        0.068        0.023  C2     12.394 0.023    11.960 0.022    11.730 0.258  AW  55555. 5555.  12.021 0.020  0  Y 2MASS J23174712-4838501                                                     
 T 2MASS 2318-1301  -9.  15.0 15.0 -T    66.5    3.2     -796.6   3.4   -248.6   3.4    W   15.31 0.01  15.55 0.06  15.24 0.10 95555. 955.  15.10 0.01 V22-V 349.7250800   -13.0208635    -0.82755     0.0119    -0.27450     0.0120      15.093          0.021      13.809          0.020       -0.062        0.047  C2     15.064 0.038    13.688 0.038    12.356 6666.  AW  55555. 5555.  44444. 4444.  -    2MASS J23185497-1301106                                                        
 T WISE  2319-1844  -9.  17.5 17.5 -T    80.9    2.7       76.7   1.1    134.4   1.1    T   17.56 0.02  17.43 0.23  18.00 0.05 95555. 955.  18.40 0.26 KKk-V 349.9132216   -18.7344125     0.10022     0.0169     0.09413     0.0171      16.838          0.053      13.932          0.016        0.043        0.047  C2     16.668 0.087    13.822 0.041    11.779 6666.  AW  15.919 0.029  13.949 0.018  K    WISEPC J231939.13-184404.3
 P ULAS  2320+1448  -9.  15.0 15.0 -b    42.0    4.7      390.5   1.5    118.0   1.5    T   16.76 0.02 97777. 977.  17.11 0.04  17.25 0.10 94444. 944. u-uu- 350.1479585    14.8085224     0.37050     0.0197     0.10169     0.0199      16.523          0.034      14.434          0.018       -0.019        0.054  C2     16.588 0.082    14.341 0.057    12.480 6666.  AW  15.800 0.028  14.407 0.020  0    ULAS J232035.28+144829.8                                                                                 
 T ULAS  2321+1354  -9.  17.5 17.5 -T    82.8    2.1       77.5   0.9   -570.0   1.0    T   16.69 0.02 97777. 977.  17.09 0.06  17.36 0.10 94444. 944. u-uu- 350.3493650    13.9139727     0.06915     0.0193    -0.61734     0.0193      16.866          0.042      14.218          0.017        0.135        0.053  C2     16.937 0.122    14.108 0.059    12.337 6666.  AW  15.860 0.028  14.191 0.019  K    ULAS J232123.79+135454.9
 T 2MASS 2322-3133   0.0  2.0  2.0 TT    50.3213 0.5576  -203.20  0.53  -540.47  0.54   G   13.50 0.03  13.58 0.03  12.79 0.02  12.29 0.02  12.32 0.02 f22f2 350.6939548   -31.5591557    -0.19807     0.0035    -0.61165     0.0063      12.119          0.016      11.871          0.015       -0.009        0.029  C2     12.007 0.023    11.723 0.022    11.136 0.131  AW  55555. 5555.  44444. 4444.  -  Y 2MASS J23224684-3133231                                                                                     
 T WISE  2325-4105  -9.  19.0 19.0 -T   108.4    3.7      836.8   6.7    -17.5   8.8    C   19.75 0.05 97777. 977.  19.22 0.11 95555. 955. 94444. 944. t-K-- 351.3336686   -41.0930915     0.97913     0.0194    -0.01622     0.0249      17.388          0.089      14.212          0.024        0.181        0.094  C2     17.064 0.114    14.108 0.040    12.263 6666.  AW  16.264 0.033  14.086 0.019  K  S WISEPC J232519.54-410534.9
 T 2MASS 2325+4251   8.0  7.5  7.5 TT    67.6385 2.1054   -41.49  4.02  -286.30  2.89   G   15.43 0.01  15.49 0.05  14.45 0.05 95555. 955.  13.76 0.05 U22-2 351.4385388    42.8622114    -0.04746     0.0044    -0.30597     0.0041      12.996          0.011      12.578          0.008        0.059        0.020  C2     13.025 0.024    12.550 0.024    11.325 0.135  AW  55555. 5555.  12.633 0.017  0    2MASS J23254530+4251488                                                   
 P ULAS  2326+0201  -9.  18.0 18.0 -u    45.6    3.1      304.2   1.9     71.3   1.9    T   17.98 0.04 97777. 977.  18.46 0.12  18.41 0.20 94444. 944. u-uu- 351.5021393     2.0275408     0.24196     0.0563     0.03572     0.0555      17.854          0.104      15.553          0.045       -0.204        0.151  C2     17.959 0.293    15.531 0.127    12.354 6666.  AW  16.879 0.015  15.442 0.016  K    ULAS J232600.40+020139.2
 P WISE  2327-2730  -9.   9.0  9.0 -T    46.8    5.5      292.5   1.7     56.8   1.3    T   16.38 0.01  16.68 0.15  15.48 0.10 95555. 955.  14.84 0.01 VKK-V 351.8702411   -27.5156877     0.30412     0.0071     0.04297     0.0068      14.039          0.014      13.326          0.012        0.062        0.027  C2     14.042 0.027    13.241 0.030    11.918 0.259  AW  13.581 0.018  13.336 0.018  0    WISEPC J232728.75-273056.5                                                                               
 T 2MASS 2331-4718  -9.  15.0 15.0 -T    56.5    7.5       76.8   2.3    -65.8   1.8    T   15.37 0.01  15.66 0.07  15.48 0.01 95555. 955.  15.25 0.01 VKV-V 352.8496354   -47.3079364     0.11162     0.0085    -0.07977     0.0078      14.775          0.017      13.392          0.011        0.073        0.027  C2     14.810 0.032    13.368 0.029    11.606 0.203  AW  14.091 0.010  13.379 0.016  0    2MASS J23312378-4718274                                                                               
 T WISE  2332-4325  -9.  19.0 19.0 -T    61.1    2.1      250.2   0.8   -262.5   0.9    T   19.36 0.07 97777. 977.  19.57 0.15 95555. 955. 94444. 944. V-k-- 353.1108793   -43.4200674     0.20317     0.0356    -0.25265     0.0329      18.471          0.188      15.061          0.029        0.126        0.102  C2     17.973 0.240    14.958 0.066    12.210 6666.  AW  17.271 0.059  15.012 0.021  K    WISE J233226.49-432510.6
 T 2MASS 2339+1352  -9.  15.0 15.0 -T    51.2    4.2      371.9   5.6   -958.6   5.4    T   15.82 0.02  16.24 0.11  15.82 0.15 95555. 955.  16.15 0.31 WKK-2 354.7944601    13.8702508     0.40227     0.0124    -0.94919     0.0131      15.412          0.023      13.899          0.017        0.092        0.046  C2     15.209 0.037    13.797 0.038    11.945 6666.  AW  14.82  0.04   13.95  0.04   P    2MASSI J2339101+135230                                                                                  
 T WISE  2343-7418  -9.  16.0 16.0 -T    60.9    2.2      394.5   0.9    186.7   0.9    T   15.76 0.01  16.09 0.04  16.14 0.04 95555. 955.  15.96 0.03 VSk-V 355.9656994   -74.3127724     0.42272     0.0096     0.18756     0.0088      15.604          0.017      13.741          0.011        0.010        0.030  C2     15.669 0.038    13.756 0.031    12.786 0.504  AW  15.036 0.022  13.752 0.018  K    WISEPA J234351.20-741847.0
 T CWISE 2344-4755  -9.  15.5 15.5 -T -33333.    3333.     -1.8   9.2    119.6   9.2    c  98888. 988.  16.00 0.09  16.07 0.18 95555. 955.  15.56 0.23 -22-2 356.1117157   -47.9174039    -0.00180     0.0092     0.11963     0.0092      14.872          0.021      13.635          0.017        0.034        0.053  C2     14.890 0.032    13.637 0.032    11.729 0.250  AW  55555. 5555.  44444. 4444.  -    CWISE J234426.81-475502.6                                                                                         
 P 2MASS 2344-0733   4.5  6.0  6.0 jG    37.7892 0.7430     3.47  1.27   -78.19  1.03   G   14.69 0.01  14.80 0.04  13.85 0.04 95555. 955.  13.26 0.01 V22-V 356.0260298    -7.5581967     0.02116     0.0054    -0.09367     0.0050      12.622          0.013      12.337          0.009        0.047        0.023  C2     12.632 0.023    12.330 0.024    11.359 0.186  AW  55555. 5555.  12.352 0.016  0    2MASS J23440624-0733282                                                     
 T WISE  2344+1034  -9.  19.0 19.0 -T    68.0    2.6      946.5   1.3    -30.4   1.0    T   18.78 0.06 97777. 977.  19.07 0.11 95555. 955. 94444. 944. K-K-- 356.1940470    10.5709430     0.96700     0.0396    -0.09754     0.0386      17.929          0.116      14.954          0.029       -0.194        0.100  C2     18.137 0.347    14.941 0.078    12.345 6666.  AW  16.733 0.042  14.907 0.021  K    WISEPC J234446.25+103415.8
 T WISE  2348-1028  -9.  17.0 17.0 -T    58.4    3.5      623.3   1.5    155.9   0.9    k   16.63 0.01  16.91 0.05  16.93 0.12 95555. 955.  16.78 0.07 VKK-V 357.1722501   -10.4786666     0.65829     0.0222     0.12898     0.0237      16.700          0.043      14.387          0.020        0.072        0.061  C2     16.647 0.093    14.381 0.051    12.355 6666.  AW  15.870 0.028  14.357 0.019  K    WISEPC J234841.10-102844.4
 P PM    2349+3458B -9.   9.0  9.0 -y    32.7647 0.0414    -3.80  0.05  -123.41  0.03   g   16.35 0.01  16.30 0.11  15.45 0.11 95555. 955.  15.01 0.13 U22-2 357.3129456    34.9818175    -0.00621     0.0067    -0.13578     0.0064      14.039          0.014      13.429          0.011        0.118        0.026  c2     13.887 0.026    13.358 0.029    12.136 0.317  AW  55555. 5555.  13.485 0.019  0    PM J23492+3458B                                                    
 T WISE  2354+0240  -9.  21.0 21.0 -T   130.6    3.3      503.5   2.2   -399.5   2.3    T   23.07 0.20 97777. 977.  22.88 0.30 95555. 955. 94444. 944. s-s-- 358.5122544     2.6701485     0.46340     0.0381    -0.48928     0.0389      18.053          0.142      15.018          0.030        0.172        0.099  C2     18.263 8888.    15.007 0.085    12.278 6666.  AW  18.105 0.109  15.013 0.022  K    WISEA J235402.79+024014.1
 C CWISE 2354-8140  -9.  -9.  17.0 -- -33333.    3333.    141.83  25.8    72.83  23.1   c   17.61 0.04 97777. 977. 96666. 966. 95555. 955.  18.13 0.26 V---V 358.7001545   -81.6790757     0.14183     0.0258     0.07283     0.0231      17.239          0.047      15.027          0.023        0.101        0.069  C2     17.365 0.108    15.021 0.054    12.558 0.388  AW  16.613 0.040  15.066 0.021  0    CWISE J235448.04-814044.6
 P CWISE 2355+3804  -9.  -9.  20.0 -- -33333.    3333.    722.8   13.6    14.2   12.7   T   20.28 0.10 97777. 977. 96666. 966. 95555. 955. 94444. 944. a---- 358.9503534    38.0776051     0.74206     0.0843     0.07142     0.0810      19.332          0.356      15.936          0.054        0.191        0.201  C2     19.440 0.393    16.066 0.061    66666. 6666.  C2  18.444 0.259  15.926 0.026  M    CWISEP J235547.99+380438.9                                              
 T CWISE 2356-4814  -9.  -9.  20.5 -- -33333.    3333.    886.4   16.8   -35.0   18.5   T   21.77 0.28 97777. 977.  19.14 966. 95555. 955.  18.30 944. a-a-a 359.1869622   -48.2490885     0.49421     0.0924    -0.24334     0.0876      18.843          0.214      16.066          0.057       -0.312        0.215  C2     18.756 0.196    16.156 0.060    66666. 6666.  C2  18.727 0.218  16.040 0.024  M    CWISEP J235644.78-481456.3                                                     
 T 2MASS 2356-1553  -9.  15.5 15.5 -T    68.97   3.42    -443.9   2.0   -599.8   2.5    V   15.56 0.01  15.82 0.06  15.70 0.03  15.73 0.03  15.57 0.02 VKffV 359.2258277   -15.8897108    -0.43102     0.0149    -0.69168     0.0148      15.574          0.028      13.830          0.022        0.010        0.063  C2     15.507 0.043    13.707 0.036    12.168 0.376  AW  14.69  0.03   13.69  0.02   P    2MASSI J2356547-155310                                                                            
 T WISE  2357+1227  -9.  16.0 16.0 -T    61.9    3.0       28.7   2.3   -508.3   2.0    T   16.10 0.01  16.52 0.14  16.49 0.03  16.52 0.04  16.12 944. m2ku2 359.3187921    12.4607807     0.03453     0.0152    -0.48802     0.0148      15.891          0.026      14.096          0.017        0.096        0.046  C2     15.742 0.048    14.018 0.040    12.101 0.369  AW  15.259 0.023  14.103 0.019  K    WISE J235716.49+122741.8
 T WISE  2359-7335  -9.  15.5 15.5 -T    86.7    5.7      280.9   5.4     39.2   5.5    F   16.10 0.10  16.16 0.11  15.91 0.19  15.13 0.50  15.16 944. fKKf2 359.9226497   -73.5846396     0.30181     0.0078     0.03865     0.0068      15.226          0.016      13.375          0.010        0.054        0.026  C2     15.263 0.034    13.338 0.028    11.591 0.144  AW  14.472 0.020  13.382 0.018  0    WISEPA J235941.07-733504.8                                                                                                                                                        
